Epigenetic landscapes explain partially reprogrammed cells and identify key reprogramming genes

A common metaphor for describing development is a rugged "epigenetic landscape" where cell fates are represented as attracting valleys resulting from a complex regulatory network. Here, we introduce a framework for explicitly constructing epigenetic landscapes that combines genomic data with techniques from spin-glass physics. Each cell fate is a dynamic attractor, yet cells can change fate in response to external signals. Our model suggests that partially reprogrammed cells are a natural consequence of high-dimensional landscapes, and predicts that partially reprogrammed cells should be hybrids that co-express genes from multiple cell fates. We verify this prediction by reanalyzing existing datasets. Our model reproduces known reprogramming protocols and identifies candidate transcription factors for reprogramming to novel cell fates, suggesting epigenetic landscapes are a powerful paradigm for understanding cellular identity.

==> anc/Knockout_Candidates.txt <==
oocyte	sperm	placenta	trophoblast stem cell	episc	esc	HSC	Common Lymphoid Progenitor (CLP)	Common Myeloid Progenitor (CMP)	Granulocyte-Monocyte Progenitor (GMP)	Megakaryocyte-Erythroid Progenitor (MEP)	pre B Cell	B Cell	monocytes - classical	dendritic cell - plasmacytoid	macrophage	thymocyte DN	thymocyte - DP	T Cell	natural killer cells	neutrophils	microglia	erythroblast	spleen	Langerhans cell	lymph node stromal cell	medullary thymic epithelial	terminal bronchiolar epithelial cells	endothelial cell - gonad	endothelial cell - blood vessel	endothelial cell - lymphatic vessel	msc	osteoblast	keratinocyte	mef	fibroblast - cardiac	fibroblast - skin	fibroblast - thymus	myoblast	skeletal muscle	cardiomyocyte	mammary gland - lactating	adipose - white	adipose - brown	bladder	kidney	liver	lung	prostate	pituitary	thyroid	pancreas - islets	pancreas - whole	intestine - large	intestine - paneth cell	intestine - small	nsc	npc	neuron - glutamatergic	olfactory epithelium	retinal pigment epithelium	cornea	lens
Zfp266	Ifi205	Nr3c2	2610305D13Rik	Zfp640	Irf2	Pyhin1	Klf12	Zfp617	AI607873	Stat4	Nfib	Zkscan16	Hivep2	Hivep2	Nfib	BC094916	Cenph	Zeb2	Etohi1	Gm14430	Stat4	Gm14432	Lin28b	Bhlhe41	Bhlhe41	Zbtb1	Zkscan16	Sox2	Ifi205	Dach1	Plagl1	Gata6	Ifi205	Zfp105	Zfp961	Ankrd1	Tbx15	Sox2	Meis2	Tbx15	Plag1	Tbx15	Sycp3	Tfap2a	Slc26a3	Taf9b	Kdm5d	Neurod1	Ppargc1a	Tfap2a	Sox2	Klf12	Gm239	Kdm5d	Zbtb10	Zfp536	Neurod6	Nmi	Rorb	Sox2	Sox2	Neurod1
Kdm5d	Sp100	Trps1	Zfp260	Zfp42	Rhox4e	Meis2	BC094916	Klf12	Irf4	Arid5b	Bhlhe40	Cenph	Nfat5	Myc	Zfp521	Ebf1	BC094916	Tcf4	AI607873	Ddx1	Ifi203	Gm14305	Ppargc1a	Rbpms	Thrb	Fli1	Pyhin1	Spic	Lass6	Prdm1	Peg3	Tsc22d3	Ifi204	Sox7	Cenph	Fhl5	Ankrd1	Rbpms	Tbx20	Hoxd8	Kdm5d	Tbx5	Ikzf1	Tfap2b	Meox2	Hnf4g	Ebf3	Hnf4g	Rfx6	Hnf1b	Pou1f1	Smarca1	Six4	Hoxd13	Mkx	Neurod6	2610305D13Rik	Id3	Ifi205	Ehf	Ppargc1a	Mybl1
Kat2b	Ifi204	Cenpi	Stat4	Gm10324	Smarca2	Ebf1	Zkscan16	Ebf1	Id2	Rel	Id2	AI607873	Gata1	Ets2	BC094916	Meis1	Zfp317	Klf12	Gtf2ird1	Tcf12	Trps1	Gm14430	Elf3	Ar	Tcf21	Zfp667	Rorb	Hlf	Zeb2	Maml3	Aff3	Irf4	Zfp667	Sp140	Zfp580	Hoxc5	Hoxc8	Bhlhe40	Lass6	Six1	Pitx2	Ppargc1a	Grhl2	Tbx15	Foxa3	Ehf	Hoxd8	Rfx6	Kat2b	Tfap2b	Neurod4	Bhlhe41	Prrx1	Tfap2a	Hoxd13	Zfp954	Zfp711	Aff1	Zkscan16	Grhl2	E2f5	Hivep2
Zfp37	Pias3	Prox1	Zfp105	Rbl2	Rhox4d	Zkscan16	Spic	Zfp831	Ifi204	Lass6	Spic	Cenpk	Bhlhe41	BC094916	Meox2	Zfp521	Rbpms	Mef2c	Hells	Hivep2	Bhlhe40	Etohi1	Kdm5d	Zfp937	Sim2	Hoxd8	Emx2	Ppargc1a	Satb1	Mecom	Ppargc1a	Bnc2	Mecom	Zfp640	Kdm5d	Foxc2	Zim1	Nfib	Oip5	Hoxa5	Hoxa13	Tbx20	Ankrd1	Kdm5d	Nr5a2	Lass5	Ppargc1a	Zim1	Hnf1b	Foxa1	Rarb	Dach1	Tfap2b	Hoxb13	Hoxa13	Gm13139	Ifi204	Neurod4	Nr1h4	Myt1	Klf12	Hoxa5
Zfp882	Zfp143	Zfp640	Trps1	Zscan4c	Ldb2	Nfib	Ikzf3	Trim34a	Skil	Hivep2	Klf12	Cenpi	Ifi202b	Bhlhe41	Hoxd8	Zfp934	Aim2	Hhex	Irf4	Zfp187	Ifi204	Sp100	Zkscan16	Zfp935	Irx5	Zfp9	Hoxd8	Zfp759	Pcbd1	Sox17	Id4	Osr1	Foxa1	Dlx1	Tbx15	Ifi202b	Hoxc5	Gata6	Tbx5	Zfhx4	Lass3	Ankrd1	Klf12	Irx4	Pir	Vdr	Nr1h4	Mecom	Foxa3	Slc26a3	Ar	Slc26a3	Ar	Prdm1	Hoxb13	Pyhin1	Egr2	Rreb1	Tbx15	Pcbd1	Pparg	Stat4
Zfp799	Bcor	Dach1	Pou5f1	Aim2	BC094916	Foxc1	Zim1	AI607873	Zfp81	Ppargc1a	Nfe2	Meis1	Zfp654	Hes1	Zfp532	Pbx1	Etohi1	Hes1	Tada2a	Smarcad1	Hmgb3	Ifi205	Wwc1	Pyhin1	Rxrg	Zfp532	Otx2	Zbtb43	Tbx15	Klf12	Aim2	Meox2	AI607873	Pcbd1	Rbbp9	Hoxc8	Zfp938	Foxa1	Gata6	Hoxc10	Mecom	Tfap2b	Tfap2b	Slc26a3	Pknox2	Meox2	Ppara	Hells	Neurod1	Nfil3	Nr4a3	Tbx15	Gata5	Ikzf2	Hoxa9	Plag1	Nr5a2	Plag1	Kdm5d	Meox2	Irf4	Ankrd1
Ppargc1a	Myc	Ncoa1	Smarca1	Zscan4f	Zfp521	Tfap2b	Tcf21	Zfp37	Zfp934	Pyhin1	AI607873	Ikzf2	Arid4b	Ebf1	Duxbl	Zfp948	Hhex	Cenph	Sfpi1	Hsf2	Pyhin1	Zfp640	Ankrd1	Klf12	Nr5a2	Emx2	Lmo1	Sp100	E2f8	Snai2	Satb1	Shox2	Tsc22d3	Aim2	Zfp101	Gata3	Fhl5	Rarb	Zfp7	Cenpk	Tcf21	Taf7	Sp110	Tfap2c	Foxa1	Oip5	Plag1	Tfap2b	Sp140	Zim1	Rorb	Nr1i2	Emx2	Hoxa13	Hoxd10	Foxc2	Tbx15	Bhlhe41	Hoxc10	Sox11	Zfp954	Bcl3
Zfp369	Tbx15	Nr0b1	Hivep2	Trps1	Rhox4a	Satb2	Sox2	Ppp1r13l	Arid4b	Zfp9	Tox	E2f8	Maff	Pbx3	Ebf1	Hoxa9	Klf12	AI607873	Cdr2	Pyhin1	Zfp521	Bhlhe41	Emx2	Tfec	Trp63	Slc26a3	Zfp317	Sp110	Vdr	Gli3	Thrb	Zfp329	Sp100	Lin28b	Cenpk	Hoxa5	Hey2	Nr2f1	Zfpm2	Zkscan16	Hnf1b	Actn2	Dach1	Dmrt2	Myb	Slc26a3	Ifi204	Ifi204	Grhl2	Tbx5	Rxrg	Zim1	Nr1i3	Ifi202b	BC094916	Zfp52	Hoxa9	Six4	Zim1	Hells	Hsf2	Zscan4c
Sox2	Hnf4g	Hhex	Zeb2	Sp140	Rhox4b	Ikzf3	Egr1	Id1	Atf3	BC094916	Klf1	Satb2	Zfp943	Prdm1	Zfp831	Neurod1	Id2	Cenpi	Irf6	Zfp146	Cbx5	Ebf1	Mecom	Zfp955a	Zfp9	Etv5	Tbx20	Bcl6	Ankrd1	AI607873	Tfap2c	Zfp202	Aim2	Sp110	E2f8	Spib	Irx5	Aff3	Zfp810	Myf6	Slc26a3	Foxa1	Neurod1	Sp8	Tbx5	Elf3	Rxrg	Plag1	Sim1	Irx4	Mkx	Neurod1	Gata4	Tfap2b	Klf12	Ahr	T	Pou1f1	Thrb	AI607873	AI607873	Hhex
Atxn7l3	Six1	Cenph	Zscan4c	Zfp600	Rxrg	BC094916	Id3	Duxbl	Thap2	Satb1	Zfp532	Gtf2ird1	Zfp667	Klf12	Ifi202b	Plag1	Zeb2	Sap30	Ebf1	Eny2	Tbx15	Tfap2c	Dlx1	2610008E11Rik	Mecom	Ifi202b	Hdx	Six1	Foxp2	Nr4a3	Kdm5d	Cited1	Slc26a3	Myf5	Hoxd8	Sp110	Tbx5	Nmi	Plagl1	Hnf1b	Tbx20	Irx5	Ehf	Irx1	Hoxd13	Ebf1	Ifi205	Foxa3	Nkx2-2	Irx5	Tgif1	Nmi	Foxc1	Hoxd10	Pir	Smad7	Grhl2	Baz1a	Pcbd1	Zfp711	Nfil3	Zscan4f
Skil	Oip5	Pir	Nfib	Irf2	Rhox4f	Mycl1	Dlx1	Pyhin1	Zfp958	Trps1	Runx2	Sap30	Zbtb41	Tfec	Sycp3	Hmga2	Zfp456	Bnip3	Mecom	Ifi205	Tfec	Zfp934	Ehf	Mef2c	Hhex	Tshz2	Rhox4d	Zfp874a	Prrx2	Ifi205	Sox2	Erg	Neurod1	Hoxc10	Sox2	Hoxd8	Lmx1a	Nfatc4	Tcf21	Sim2	Dlx2	Grhl2	Zfp9	Zim1	Hhex	Runx1	Prox1	Ifi202b	Nr1h4	Tcf21	Bhlhe40	Kcnip3	Kcnip3	Meis1	Zfp9	Tfap2a	Ar	Duxbl	Pou1f1	Grip1	Six1	Rfx4
Zkscan3	Zfp7	Prkcb	Zscan4f	Gmnn	Hivep2	Hnf4g	Irf4	Hes1	Nfat5	Smarca1	Hoxa9	Lin28b	Etv5	E2f2	Ebf3	Pou2f2	Sap30	Suv39h2	Ldb2	Ifi203	Pdlim1	Ifi203	Satb2	Tbx15	Nfe2l3	Nfyb	Zfhx4	Ifi204	Plag1	Smad6	Hoxd8	Zbtb37	Pyhin1	Hsf2bp	Ppargc1a	Rarb	Hopx	Lhx9	Hltf	Tfcp2l1	Nr4a3	Gata3	Npas2	Nkx3-1	Tox	Six1	Sall1	Gm239	Gata3	Hoxc8	Nr0b1	Gm239	Dach1	Zim1	Six4	Neurod1	Ppargc1a	Pcbd1	Rxrg	2610039C10Rik	Tcf21	Gata6
Myc	Klf12	Mybl1	Zfp600	Sohlh2	T	Cenpi	Tfec	Mecom	Zfp953	Sfpi1	Zfp105	Duxbl	Tbx15	Thap2	Foxr1	Cebpa	Mef2c	Ciita	Ifi205	Irf4	Hivep2	Stat4	Hlf	Terf1	Ppara	Hivep2	Bnc1	Pyhin1	Hoxc5	Hoxb2	Myf5	Spic	Prkcb	Sp100	Tead2	Zfpm2	Vdr	Bcl11a	Lin28b	Hoxa9	Ankrd1	Ehf	Zfp949	Elf5	Nr1i3	Gm239	Hoxd11	Tbx5	Meox2	Tbx15	Six1	Prox1	Bnc2	Plag1	Zfp667	Tcf21	Kat2b	Six1	Neurod4	Zfp954	Zeb2	Zfp9
Zfp617	AI607873	Kdm5d	Rbl2	Nr3c1	Elf5	Id3	Prox1	Bhlhe40	2610008E11Rik	Ifi203	Cebpa	Plag1	Six5	Egr2	Bnc1	Zfp9	Zfp831	Meis1	Bhlhe41	Ruvbl1	Myb	Zfp521	Meox2	Aff2	Zfp57	Prdm1	Rhox4e	Thrb	Npas2	Ankrd1	Lhx9	Rxrg	Ppara	Npas2	Zfp799	Thap2	Sim2	Bnc2	Gm13139	Wwc1	Gcm2	Tfap2c	Tbx20	Myb	Hoxa13	Dach1	Pax8	Bcl6b	Foxa2	Tfap2c	Tbx19	Fosb	Tfec	Zfp791	Klf8	Snai2	Npas2	Nhlh1	Smarca1	Zfpm2	Zfp711	Ifi203
Jun	Zfp946	Ifi202b	Smarca2	Mef2c	Zhx2	Tfap2a	Lin28b	Prkcb	Sp4	Rbpms	Zim1	Dlx1	Zfp937	Dach1	Cenph	Smarca1	Hopx	Sfpi1	Hmgb3	Tfdp2	Meis2	Gm10324	Tfcp2l1	Zfp825	Lmx1a	Trps1	Ifi202b	Zfp418	Gli2	Tfec	Smyd1	Satb1	Pcbd1	Shox2	2610039C10Rik	Hey2	Scx	Zic2	Cenpp	Ikzf3	Grhl3	Irx1	Hoxc10	Esrrg	Satb1	Cenpk	Zim1	Nr1h4	Ebf1	Kdm5d	Pknox2	Snai2	Elf5	Irf4	Trps1	Stat6	Eomes	BC094916	Zfp536	Emx2	Plagl1	Olig3
Zfp317	Ifi202b	Nr4a3	Prdm1	Elf1	Cdx2	Zfp536	Taf9b	Snai2	Zfp760	Nfib	Ifi205	Foxr1	Zbtb10	Pax5	Pir	Dach1	Kcnip3	Rcor2	Ciita	Tcerg1	Pir	Egr2	Ppara	Aebp1	Myf6	Bnc1	Rhox4a	Usf1	Smarca1	Fhl2	Sp110	Prox1	Hnf1b	Gm10324	Pbx2	Ikzf1	Zfp961	Pax6	Foxc1	Hoxd9	Pou2f3	Vdr	Kcnip3	Ikzf1	Sox2	Ikzf2	Esrrb	Atoh1	Pparg	Rxrg	Rest	Csrp3	Pax8	Zkscan16	Zfp640	Ehf	Dlx2	Rel	Trip13	Sp100	Egr2	Neurod4
Irf2	Meis1	Ar	Nr5a2	Zim1	Rhox4c	Sox17	Zfp105	Rbfox2	Kat2b	Spic	Smarca1	Zfp658	Pcbd1	Erg	Prrx1	Sycp3	Cenpi	Spib	Pparg	Actl6a	Six1	Nr0b2	Plagl1	Zfp334	Sycp3	Nfib	Prdm1	Prrx1	Fhl2	Mitf	Sfpi1	Zfp248	Npas2	Csrp3	Zfp930	Sox11	Pyhin1	Grhl2	Wwc1	BC094916	Msx2	Irx4	Prox1	Hoxb13	E2f8	Hoxd8	Hoxa9	Neurod4	Elf5	Hoxa13	Runx1	Zfhx4	Barx2	Satb1	Zfp229	Zfp54	Trib3	Rbpms	Irf4	Aff2	Aff2	Nr5a2
Ifi203	Mecom	Ehf	Pbx1	Hsf2bp	Fosl1	Gmnn	Smarca1	Ldb2	Ciita	Foxa3	Pparg	Jup	Ikzf2	E2f8	Gata3	Tfec	Smarca1	Smarcd3	Rcor2	C80913	Nr4a3	Zic2	Otx2	Zfp640	Aff2	Crem	Nr5a2	Rfx4	Elf3	Etv1	Alx1	Hoxa5	Ebf3	Actn2	Cenpq	Cenpi	Zfp57	Neurod4	Mitf	Pax5	Nkx2-1	Mecom	Sim2	Irx5	Grhl2	Hoxc10	Mitf	Satb2	Npas3	Hoxa5	Prrx1	Rarb	Erg	Snai2	Ifi204	Nr4a3	Hoxd11	Otx2	Ankrd1	E2f8	Nr4a1	Hoxc4
Smarca1	Sp140	Foxc1	Otx2	Bnc2	Nmi	Irf4	Mecom	Pir	Zfp943	Mybl1	Nr2f2	Zfp521	Tfap2c	Zfp532	Ppara	Hlf	Eomes	Erg	Six1	Gm14305	Id3	Rhox9	Tbx20	Trip13	Gata3	Zhx3	Nr2e1	Pparg	Aim2	Aim2	Zic1	Fhl5	Gata6	Spic	Zfp788	Hmgb3	Pcbd1	Tox3	Sp140	Hoxc9	Bnc1	Hnf1b	Nr0b2	Smyd1	Isx	Trps1	Foxc1	Aff2	Hnf4a	Lass3	Sox11	Aff2	Pou2af1	Hoxa9	Zfp600	Ifi202b	Hmx1	St18	Nr0b1	Mecom	Tfe3	Hoxd4
Ifi202b	Thrb	Egr1	Etv6	Hoxc6	Ehf	Irx5	Nr2f2	Egr1	Trip11	Zfp640	Sox11	Tcf7	Zfp953	Cenph	Zfp961	Six4	Pbx3	Optn	Ifi204	Spic	Ifi205	Zfp599	Foxc1	Spic	BC094916	Taf9b	Rhox4b	Zbtb16	Tub	Plagl1	Hhex	Lhx9	Zeb1	Elf3	Zfp759	Ehf	Dlx5	Tfap2a	Snai2	Pknox2	Foxn1	Hoxa10	Gli3	Ankrd1	Atoh1	Myb	E2f8	Cdx2	Rbpjl	Sox2	Six6	Pou1f1	Trps1	Lass3	Hoxa7	Bnc1	Stat4	Vdr	Ifi204	Tox3	Zfp9	Zkscan16
Pyhin1	Ppargc1a	Sp110	Baz2b	Epas1	Zeb2	Bnc2	Satb2	Hoxa5	Foxp2	Tfec	Ifi204	Rcor2	Zim1	Trip13	Ldb2	Zfp640	Gm13139	Nr1h4	Six4	Myc	Ikzf3	Sox2	Zfp600	Bnc2	Hoxa2	Neurod1	Tfap2b	Mybl1	Tfec	Prrx1	Zim1	Sycp3	Hnf4g	Bhlhe41	Cenpv	Bnc1	Zfp7	Tfap2c	Ifi204	Elf3	Pax9	Nfe2l3	Tfcp2l1	Fhl5	Runx1	Prrx1	Hoxc6	Isx	Id3	Dach1	Nfib	Rfx6	Ifi203	Gata3	Mitf	Zfp677	Slc26a3	Hdx	E2f8	Prox1	Aim2	Pyhin1
Otx2	Hltf	E2f5	Gm13242	Cenpp	Isl1	Etv1	Klf1	Zfp532	Kdm5d	Lin28b	Pir	Ifi204	2610008E11Rik	Zkscan16	Thap2	Zfp612	Tfeb	Nfib	Etv1	Tfec	Pcgf2	AA987161	2610305D13Rik	Ldb2	Mlxipl	Zfp640	Tfap2a	Oip5	Plagl1	Nr1h4	Zbtb16	Ldb2	Nr2f1	Zfp239	Zfp418	Tcf21	Prox1	Mafb	Hey2	Spic	Sox2	Suv39h2	Foxc2	Zfp697	Hoxb13	Emx2	Hoxa10	Myb	AI607873	Mkx	Pitx2	Nr4a3	Zfp9	Ifi203	Spic	Sp100	Myf5	Mybl1	Hnf1b	Zfp12	Nr2e1	Dlx1
Zfp711	Nfyb	Oip5	Klf8	Zfp672	Hoxd8	Meox2	Zfp532	Mlf1ip	Cir1	Klf6	Creb3l4	Runx2	Fhl5	Cdr2	Tead1	Zfp532	Prdm1	Lin28b	Creg1	Zfp607	Cops5	Satb1	Npas2	Tcf7l1	Abra	Zbtb25	Smarca1	Foxp2	Zfp617	Gli2	Neurod6	Oip5	Ppargc1a	Bcl6b	Ehf	Gm13139	Zfp617	Sp100	Elf3	Six2	Spib	Nr4a3	Foxa1	Irf4	Lass3	Zfp521	Hand2	Sox15	Zfp711	Hoxd10	Esr1	Nr1i3	Grhl1	Tfap2c	Otx2	2610305D13Rik	Mef2c	Creb3l2	Mlxipl	Usf1	Zfp667	Neurod6
Zfp42	Rb1	Nr5a2	Plagl1	Klf12	Rhox4g	Hoxd4	Csdc2	Plag1	Tbx15	Sox2	Neurod1	Nr4a3	Cir1	Klf9	Tfap2c	Pax5	Tbx21	Pir	Id3	Zbtb10	Ar	Hoxd8	Nr4a3	Myb	Pcbd1	Hlf	Gsx2	Hdx	Bcl6	Tcf21	Lmcd1	Tshz2	Fhl5	Taf7	Zfp40	Grhl1	Pou1f1	Foxf1	Zfp640	Sycp3	Foxf1	Elf5	Hnf1b	Mitf	Csrp3	Sox4	Hoxb9	E2f1	Sap30	Zkscan16	Nr2f2	Zfp949	Lass3	Zeb1	Rarb	Runx1	Hoxd10	Zfp217	Ovol1	Cenph	Ikzf1	Gata2
E2f3	Zscan29	Nr4a2	Sox11	Neurod1	Maml3	Oip5	Sox11	Tbx15	Shox2	Wwc1	Six4	Dach1	Zfp831	Cenpk	Nr5a2	Hoxd8	Lin28b	Kcnip3	Spib	Rad54l2	Ccne1	Ifi204	Nr5a2	Gmnn	Tfap2b	Pax6	Rhox4f	Myb	Zfhx4	Suv39h2	Zfp536	Hey1	Osr1	Grhl2	Zfp182	Gm13051	Elf3	Shox2	Npas2	Satb2	Hoxd13	Hoxd10	Nfxl1	Abra	Hells	Mecom	Tox	Hoxb2	Mecom	Nfe2l3	Zfhx4	Myb	Hoxc10	Tbx15	Hoxb6	Six1	Nr4a3	Ebf1	Six6	Wdhd1	Ifi205	Hoxb8
BC094916	Isl1	Gm239	Ifi202b	Nfia	Grip1	Tead1	Mafb	Id2	Neurod4	Myt1	Sycp3	Eomes	Zfp182	Zfp7	Plagl1	Zkscan16	Zfp961	Zfp229	Nfib	Prkrir	Nfib	2610305D13Rik	Esrrb	Smarca1	Foxp2	Nr3c2	Zfp536	Sall1	Sfpi1	Hoxc5	Elf5	Hr	Zfp521	Sox21	Six1	Rxrg	Suv39h2	2610305D13Rik	Nr1h4	Bnc2	Hoxc13	Klf12	Etv4	Mkx	Bcl11a	Plagl1	Zfp9	Insm1	Gata6	Prdm6	Hlf	Satb1	Meis1	Meis2	Gata1	Neurod4	Tbx1	Gmnn	Cenpk	Tcf21	Rarb	Zik1
Utf1	Zfp667	Egr2	Nanog	Runx1	Pou2af1	Peg3	Hoxc6	Irf4	Zfp654	Zfp334	Hlf	Tcf21	Bnc1	Nr4a3	Nr2f2	Pbx3	Zkscan16	Nr1i3	Zfp9	Prdm1	Zfp7	Bcl6	Tfap2c	Gm10324	Smyd1	Zfhx4	Ikzf3	Klf9	Runx1	Rhox12	Nr3c2	Sox18	Hoxa10	Tcf21	Vdr	Sfpi1	Tbx20	Klf12	Prox1	Foxf2	Ovol1	Pyhin1	Nr2f1	Sycp3	Rxrg	Cenpp	Hoxd4	Tbx20	Nr2e1	Hoxa9	Gata3	Oip5	Meis2	Sp8	Gm10324	Smarcd2	Zfp935	Hoxc10	Mlf1ip	Zfp456	Hdx	Zfp831
Klf12	Creg1	Cenpk	Sohlh2	Osr1	Zfp9	Ar	Plagl1	Hoxa6	Zfp944	Gm10324	Gata1	Gata3	Lin28b	Pparg	Gata6	Optn	Tfap2b	Snai2	Nr3c2	Zfp937	Peg3	Nr1h4	Bnc1	Kcnip3	Zfp949	Thra	Pax6	Kat2b	Tcf21	Nkx2-3	Ehf	Ifi205	Rhox4e	Nr1h3	Osr1	Hoxc6	Irf4	Lin28b	Zfp105	Zfp760	Dlx5	Tfec	Meox1	Pax8	Mkx	Zfp7	Sycp3	Zfp239	Otx2	Pitx2	Myb	Zfp532	Greb1	Zeb2	Bhlhe41	Spic	Lhx9	Rorc	Neurod6	Stat4	Hhex	Gata4
Nmi	Ldb2	Rorc	Etv1	Zfp61	Tcf21	Zim1	Sall1	Etv1	Zbtb41	Six4	Hmga2	Cenpv	Hoxa9	Id2	Tcf21	Rfx6	Zfp715	Pbx1	Tfec	Ash2l	Ankrd1	Thrb	Grhl1	Prrx1	Zim1	Meox2	Foxd1	Kdm5d	Pknox2	Pou2af1	Meox2	Hey2	Rfx6	E2f2	Brca1	Neurod4	Alx3	Sall1	Zfp931	Egr2	Wt1	Esrrb	Lhx2	Hoxc6	Abra	Ovol1	Six1	Zfp57	Neurod6	Hoxd13	Sp100	Rxrg	Ciita	Prrx1	Zfp618	Bhlhe22	Fosl1	Isl1	Hoxa5	Gli3	Creb3l1	Pou3f4
Ttf1	Ebf1	Zfp941	Taf9b	Sfpi1	Runx1	Epas1	Klf9	Spib	Hmgb4	Irf4	Mecom	Tox	AA987161	Zfp882	Zfp9	Bnc2	Creg1	Bhlhe41	Tshz2	Tfam	Zfp831	Tcf7	Rcor2	Casp8ap2	Nr0b2	Zeb1	Zfpm2	Wwc1	Hr	Thrb	Tshz2	Hoxc5	Irf8	Nr5a2	Zfp936	Hoxb7	Nr0b1	Bach2	Emx2	Nr0b1	Sox15	Foxp2	Hoxc9	Dlx2	Ebf3	Ankrd1	Tfap2c	Nkx2-2	Aff2	Otx2	Pyhin1	Tox3	Hlf	Lin28b	Klf1	Tfap2b	Hoxd13	Ebf2	Zfp57	Baz1a	Mecom	Hnf1b
Zfp871	Zbtb6	Zfp296	Zfp827	Neurod4	Thap2	Sox7	Six5	Hdx	Ankrd1	Peg3	Zfp111	Erg	Nfib	Sycp3	Bnc2	Peg3	Zfp870	Mafb	Zfp935	Smad5	Ebf1	Lhx9	Nr3c2	Rhox4d	Fosl1	Zfp39	Rhox4c	Tbx20	Tbx5	Sap30	Zfp882	Taf7	Greb1	Pax7	Zscan21	Dach1	Ciita	Dcc	Hnf4g	Cenph	Hhex	Elf3	Foxc1	Hoxc5	Smarca1	Ikzf1	Csdc2	Prox1	Emx2	Pax5	Slc26a3	Fhl2	Rfx6	Rxrg	Emx2	Pir	Hoxa13	Shox2	Pax8	Npas3	Mitf	Hoxa9
2610008E11Rik	Zfp791	Meox1	Bnc2	Meis1	Nr2f2	Bhlhe41	Gli3	Ifi205	Zfp791	Jup	Zfp536	Tfec	Zfp715	Gata3	Meis2	Gm10324	Zfp111	Foxa3	Elf5	Gm13139	Runx2	Hopx	Tbx5	Zfp229	Ppargc1a	Med6	Ebf3	Stat4	Osr1	Bhlhe41	Tfec	Nr4a3	Rhox4d	Tfap2c	Zfp882	Zfp57	Hoxd10	Neurod1	Mlf1ip	Zim1	Scx	Prdm6	Irx1	Bhlha15	Ankrd1	Tbx15	Twist1	Pitx2	Ebf2	Bnc2	Zeb2	Zfp239	Bhlhe41	Tgfb1i1	Gm13242	Klf8	Dmrt2	Tbx15	Dlx1	Arid3b	Gata3	2610305D13Rik
Rhox4e	Ifi203	Bcl11a	Lin28b	Zbtb20	Hnf4g	Nr2f2	Pcbd1	Zfp658	Duxbl	Six1	Grhl2	Thrb	Id3	Mecom	Zfp949	Zfp229	Trim32	Cenpp	Crem	Ifi202b	Hopx	Tbx15	Gm13242	Sox17	Zfp51	Pyhin1	Sox5	Zfp54	Gli3	Klf8	Ldb2	Meox1	Hoxd10	Zscan4c	Zfp711	Ppargc1a	Rorc	Zfp640	Zkscan16	Rorb	Greb1	Zfp37	Irf6	Tox3	Sycp3	Lin28b	Gm13139	Ascl2	Rest	Hoxa10	Zfp536	Gata1	Pdx1	Hoxa1	Rhox12	Rhox4d	Otx2	Olig3	Pyhin1	Rsl1	Myt1	Ppargc1a
Irf4	Nr1h4	Foxm1	Zhx1	Pax6	Tbx6	Pir	Pknox2	Zfpm2	Six1	Zfp521	Hoxc6	Zfp931	Zbtb20	Nr1h3	Hoxc6	3110052M02Rik	Nufip1	Slc26a3	Hoxa6	BC094916	Trip13	Cdx2	Sox11	Peg3	Elf5	Zim1	Zfp420	Zic2	Prox1	Runx1	Zkscan16	Zfp945	Pparg	Sfpi1	Tfap2c	Nrg1	Zfp931	Prox1	Cenpi	Zfp831	Pitx1	Irf6	Irx4	Hoxa1	Hey1	Tfap2b	Abra	Egr2	Pdx1	Tbx4	Mecom	Tfap2a	Trp63	AI607873	Zfp936	Rhox4e	Tfap2a	Hoxc4	Tbx19	Hhex	Fli1	Myt1
Rhox4d	2610305D13Rik	Ppara	Mitf	Prox1	Nr3c2	Emx2	AI607873	Bcl6	Hoxb8	Slc26a3	Tlx1	Mafb	Lef1	Pou2af1	Ovol1	2610305D13Rik	Pcgf2	Zfp944	Pms1	Bhlhe41	Hey2	Zfp42	Fhl5	Nr2f2	Ikzf1	Foxa3	Tcf15	Cenpi	Peg3	Tfap2c	AI607873	Zim1	Rhox4b	Sox2	Hoxc8	Nr3c2	Hoxa5	Smarca1	Tfec	Emx2	Hoxb13	Tfcp2l1	Fhl5	Bnc1	Foxf2	Tbx5	Hoxd10	Bnc1	Mitf	Hoxd8	Grhl2	St18	Tfap2a	Nkx3-1	Hoxa10	Meox2	Actn2	Ehf	St18	Gata6	Hnf4g	Nfkbie
Foxh1	Mynn	Sox2	Zfp459	Tfap2b	Gm239	Elf3	Etv1	Spic	Nfia	Pax6	Rfx6	Ifi205	Zfp260	Nfe2	Zfp57	Gm239	Hsf2	Maff	Zfp711	Tdp2	Prdm5	Nr1i3	Fosb	Rhox4e	Tfam	Prdm5	Kdm5d	Osr1	Lhx8	Zfhx4	Otx2	Hoxa10	Six4	Lef1	Zfp41	Ikzf2	Dmrt2	Ifi205	Gm10324	Zfp7	Zfp105	Myb	Mecom	Greb1	Sp110	Hivep2	Hnf4g	Zkscan16	Olig2	BC094916	Tfap2a	Neurod4	Otx2	Tcf7l1	Suv39h2	Zkscan16	Hoxa10	Six6	Ar	Six1	Nfatc1	Foxc2
Rhox4b	Zfp62	Ciita	Aff1	Klf4	Sp140	Hivep2	Grip1	Dtx1	Cenpk	Arid3b	Zfp640	Klf1	Nfia	Hlf	Tlx1	Zfp941	Tfap2a	Ifi202b	Zfp697	Zfp931	Irf4	Aim2	Sox15	Lcorl	Dmrt2	Sycp3	Cenph	Jmjd4	Zfp935	Hr	Pcbd1	Ciita	Kcnip3	Tcf7	Mbd4	Rfx4	Ppargc1a	Zfp711	Ehf	Hoxc6	Foxp2	Spic	Foxa3	Emx2	Grhl1	Hoxa9	Sox9	Foxa2	Ascl3	Sp8	Satb2	Greb1	Pou2f3	Tcf21	Esrrb	Scx	Foxn1	Hoxa5	Foxf1	Trip13	Stat4	Hoxa6
Gmeb2	Zfp931	Foxa3	Zfp229	Tbx15	Gata3	Hoxd8	Bnc2	Irx2	Hoxd4	Emx2	Gata3	Ppargc1a	Lcorl	Zfp94	Trp63	Bhlha15	Thap2	Mlf1ip	Meox2	Nufip1	Oip5	Sox11	Zfp57	Zim1	Nkx2-3	AI607873	Spic	Grip1	Zim1	Sycp3	Eomes	Hoxc10	Rhox4a	Arid3b	Foxe1	Zfp458	Hhex	Ldb2	Otx2	Elf5	Mkx	Hand2	Sox11	Pyhin1	Six1	Zfp456	Trp63	Prdm6	Hnf1a	Hoxb13	Ikzf1	Myt1	Satb1	Trps1	Tfap2c	Elf4	Zbtb8b	Ifi202b	Nr1h3	Myb	Npas3	Pou2f2
Rhox4a	Sap30	Zkscan16	Lef1	Esrrb	Tshz1	Hoxd10	Nr4a2	Tshz2	Zfp738	Zfp791	Ankrd1	Mitf	Jmy	Mafb	Tox	Pcbd1	Bnip3	Pparg	Zfp612	Dnajc1	Ppargc1a	Trps1	Zfp640	Rhox4f	Satb2	Mecom	Lass3	Dcc	Slc26a3	Bnc2	Csrp3	Hoxd8	Rhox4f	Myog	Zfp317	Tbx5	Wwc1	Nr0b1	Pcbd1	3110052M02Rik	Ikzf3	Trip13	Nr1i3	Hoxc13	Lhx2	Zim1	Hoxc5	Hnf4a	Med30	Pou1f1	Greb1	Egr2	Snai2	Ar	Ebf1	Lef1	Zkscan5	Hoxc6	Zfp697	Foxc1	Tbx3	Zfp711
Sox11	AI987944	Zfp521	Ankrd1	Hoxc4	Klf1	Cdr2	Nr2f1	Zfhx4	Trps1	Tead1	Tcf21	Hoxa5	Nr4a3	Id3	Nr3c2	Vdr	Bhlhe40	Hoxa6	Npas2	Zbtb25	Setdb2	Aff3	Dpf1	Meis2	Zfp456	Zfp563	Zfp69	2610305D13Rik	Ifi202b	Zbtb8b	Zfp640	Thap2	Tfec	Nr0b1	Npas3	Olig3	Six1	Irf4	Foxa3	Tbx4	Hoxa10	Cenph	Wnt4	Tox	Cdx2	Atoh1	Zfp936	Msx2	Ebf3	Hoxb5	Cenpp	Ar	Lhx1	Bnc1	Zfp532	Mitf	Tbr1	Nr1h4	Tcf21	Zfp46	Fhl2	Hoxc6
Pcgf2	Zfp640	Zic2	Hoxa11	Nr2f1	Spic	Bcl6b	Dcc	Tbx6	Spz1	Otx2	Nr3c2	Epas1	Pcgf2	Isl1	Lmcd1	Hoxc6	Zim1	Zfp617	Zfp532	Klf12	Dach1	Rxrg	Tcf15	Zfp182	Mkx	Spz1	Gli3	Pir	Rhox9	Zfp229	Hey1	Ar	Hoxd11	Zscan4f	Etv4	Abra	Ehf	Tox	Egr2	Dmrt2	Actn2	Sap30	Hmga2	Hnf4g	Tbx20	Six4	Hnf4a	Lmo1	E2f1	Zfhx4	Neurod6	Nufip1	Rarb	Prkcb	Cenpi	Pou1f1	Zfp873	Ascl3	Cenph	2610305D13Rik	E2f1	Tfap2b
Neurod6	Six4	Elf5	Foxc1	Dmrt2	Zkscan16	Foxf2	Zfp697	Pax5	Hoxc10	Npas3	Dach1	Zfp536	Sp4	Maff	Nfatc4	Sox11	Hoxb8	Mitf	Zfp580	2610008E11Rik	Foxc1	Zfp167	Nr4a2	Rhox4a	Zic1	Zfp354c	Hoxd10	Pax6	Hnf1b	Hoxa11	Nfatc2	Tfap2a	Sfpi1	Sp4	Grhl2	Zik1	Grhl2	Npas2	Zfp536	Foxa1	Gata5	Scx	Grip1	Esrrb	Zfhx4	Zfp9	Zfpm2	Irx4	Ifi203	Rorb	Pir	Ankrd1	Ebf1	Nrg1	Ascl2	Rhox4b	Lass3	Foxc1	Tox3	Rcor2	Sox5	Hoxb7
Rorb	Nfkbie	Bnc1	Bnc1	Hoxc5	Zfp612	Pax6	Tgfb1i1	Zfp276	Zfp101	Nr2f2	Yap1	Hnf4g	Tfap2a	Brca1	Zfp599	Tead1	Zfp953	Tfap2a	Hsf2	Ikzf3	Plagl1	Zfp954	Gm239	Rhox4b	Tbx6	Tfap2a	Zfp677	Rorb	Actn2	Sall1	Nr1h4	Ifi202b	Irf4	Spib	Lhx9	Smyd1	Sox2	Zscan4c	Zfp600	Pou1f1	Six4	Zim1	Nr5a2	Nr1h4	Csdc2	Satb1	Gcm2	Gli2	Hoxd8	Neurod4	Ppargc1a	Hoxd8	Gata3	Hoxb4	Tfec	Ifi203	Hlf	Mitf	Zfp934	Hdx	Elf4	Pou3f2
Zfp146	Mkx	Nfkbie	Prdm14	Zfp398	Fhl2	Bhlha15	Sycp3	Sox6	Bcl6	Prox1	Sox2	Pir	Zfp935	Oip5	Sox6	Id3	Ehf	Zfp600	Isl1	Zfp260	Ifi202b	Lin28a	Grhl2	Zfp87	Myb	Gm10324	Ppara	Zik1	Bhlhe41	Wwc1	Myt1l	Hoxc6	Mkx	Cenpp	Zfp763	Hdx	Zfp935	Rfx4	Mecom	Zfp946	Hoxd11	Zfp182	Zfp167	Scx	Creb3l4	Actn2	Bhlha15	Pou2f3	Foxg1	Msx2	Aff3	Cenpp	Prox1	Irx4	Lhx2	Rhox4a	Hoxc13	Tbx5	Hoxa9	Lass3	Psip1	Zfp667
Hnf4g	Snai2	Klf12	Ehf	Hoxb8	Mixl1	St18	Pax6	Sall1	Olig3	Esrrg	Pcbd1	Bhlha15	Zbtb37	Cenpv	Snai2	Mybl1	Aff2	Nr0b2	Pcbd1	Zscan21	Snai2	Tsc22d3	Maff	Zfp71-rs1	Irf4	Aff2	Cenpq	Zfp58	Ciita	Zfp9	Zfp42	Sox12	Hoxa13	Zic1	Rfx4	Wnt4	Gm13139	Tfcp2l1	Gm13242	Prdm6	Prdm6	Msx2	Zfp81	Gcm2	Bhlhe41	Foxc1	Hoxb7	Gata5	Zeb2	Sox11	Hells	Npat	Rhox4e	Grhl1	Greb1	3110052M02Rik	Dlx1	Rfx6	Cenpp	Dlx5	Hoxc13	Nhlh1
T	Zfp954	Nfatc2	Plag1	Dcc	Pitx2	Rorb	Neurod4	Nr5a2	Slc26a3	Bhlha15	Nr1h3	Rhox4e	Snai2	Zfp612	Erg	Tlx3	Prox1	Hey2	Maff	Grlf1	Otx2	Crem	Elf5	Npas2	Tbx21	Mybl1	Ar	Duxbl	Suv39h2	Hoxc8	Pitx2	Hopx	Gata2	Nr3c2	Zbtb7b	Zfp791	Ppara	Foxg1	Cenpk	Zfp677	Dlx1	Foxc2	Nhlh1	Six1	Actn2	Isx	Lhx1	Hnf1a	Nfatc2	Myt1	Bach2	Hnf4g	Irx3	Foxf1	Mlf1ip	Mecom	Six3	Tbx19	Irx1	Dcc	BC094916	Onecut1
Nr1h4	Hoxa5	Bnc2	Meis2	Ifi204	Nfia	Id4	Mybl1	Tcf7l1	Hoxd8	Ebf2	Ldb2	Pparg	Rhox12	Otx2	Pcgf2	Satb2	Spz1	Gm13242	E2f8	Sycp3	Wdhd1	Lef1	Dach1	Elf5	Ehf	Hoxb8	Nr4a3	Zfp456	Foxs1	Fhl5	Hoxd10	Suv39h2	Hlf	Dmrt2	Ikzf2	Zic1	Grhl1	Foxc1	Csdc2	Rhox4d	Myf5	Mitf	Six2	Zfp791	Zfp521	Satb2	Smyd1	Bcl11b	Smyd1	Irf4	Mycn	Pir	Zeb2	Six1	Zfp42	Fosl2	Dlx5	Gata2	Zfp239	Hopx	Sox4	Hoxb2
Rhox4f	Vdr	Slc26a3	Hoxa10	Hhex	Zfp735	Bhlhe40	Zbtb8b	Zfp711	Ar	Id3	Pawr	Rhox4d	Eomes	Cenpn	Mecom	Slc26a3	E2f5	Zfp595	Neurod1	Slc26a3	Zfp945	Mitf	Ovol1	Nfe2	Rorc	Zfp637	Mafb	Zbtb25	Ikzf1	Hey2	Zfp763	Bhlha15	Foxp2	Zfp42	Trip13	Rorc	Neurod4	Twist2	Suv39h2	Hoxc8	Sp8	Ikzf3	Zfp612	Tcf15	Tfap2a	Rbl1	Zfp831	Prdm1	Tbx15	Irx1	Foxa1	Stat4	Rhox4d	Nr0b2	2610305D13Rik	Fli1	Grhl1	Gli3	Dpf1	Mafb	Prdm6	Irx5
Zfp599	Rel	Hlf	Kat2b	Prdm14	Ifi205	Pknox2	Zscan4c	Foxc2	Gm10778	Nr5a2	Zfp334	Rxrg	Ehf	Rfx6	Zfp239	Ar	Grhl1	Tfap2c	Tox3	Nfib	Tcf7	Rfx6	Plag1	Ikzf3	Sfpi1	Smarca1	Pitx1	Zscan4c	Nr2f1	Thap2	Ikzf1	Thrb	Six1	Alx1	Zbtb25	Tonsl	Tfap2a	Aim2	Maff	Rhox4e	Ifi202b	Nr5a2	Wwc1	Rhox12	AI607873	Etv1	Rhox12	St18	Osr1	Eomes	Suv39h2	Zkscan16	Nr4a3	Hoxa7	Cenph	Grhl2	Elf5	Foxd1	Zfp9	Myt1l	Lmo1	Tbx6
Creb3l2	Bcl6	Sycp3	Sp100	Rfx4	Etv2	Wwc1	Shox2	Lef1	Zfp942	Nr3c2	Sox6	Zfp286	Grhl1	Zfp773	Atoh1	Mlf1ip	Zfp9	Tfec	Vdr	Zcchc4	Eomes	Sp110	Pou5f1	Gata1	Eomes	Nr1h4	Bnc2	Hoxc6	Hey2	Irx4	Alx4	Rfx3	Ikzf1	Sox8	Sycp3	Lass3	Zfp52	Tfap2b	Zfp763	Smarca1	Csdc2	Foxc1	Tcf21	Spic	Tbx4	Hoxd4	Tlx1	Pitx1	Alx1	Gm98	Tcf7	AA987161	Nfe2l3	Hoxb6	Hoxa11	Tbr1	Pou5f1	Zscan4c	Klf1	Prdm6	Tbx4	Hoxa3


==> anc/Microarray_Sources.txt <==
GSE	GSM	Our Cell Name	More Detailed Cell Name
E-GEOD-23033	GSM568469	oocyte	oocyte
E-GEOD-23033	GSM568470	oocyte	oocyte
E-GEOD-23033	GSM568471	oocyte	oocyte
E-GEOD-31985	GSM792296	oocyte	oocyte
E-GEOD-31985	GSM792297	oocyte	oocyte
E-GEOD-31985	GSM792298	oocyte	oocyte
E-GEOD-25896	GSM635857	sperm	sperm
E-GEOD-25896	GSM635858	sperm	sperm
E-GEOD-25896	GSM635859	sperm	sperm
E-GEOD-24940	GSM613030	placenta	placenta
E-GEOD-24940	GSM613031	placenta	placenta
E-GEOD-24940	GSM613032	placenta	placenta
E-GEOD-41370	GSM1015774	trophoblast stem cell	trophoblast stem cell
E-GEOD-41370	GSM1015775	trophoblast stem cell	trophoblast stem cell
E-GEOD-41370	GSM1015776	trophoblast stem cell	trophoblast stem cell
E-GEOD-41370	GSM1015777	trophoblast stem cell	trophoblast stem cell
E-GEOD-41370	GSM1015778	trophoblast stem cell	trophoblast stem cell
E-GEOD-41370	GSM1015779	trophoblast stem cell	trophoblast stem cell
E-GEOD-41370	GSM1015780	trophoblast stem cell	trophoblast stem cell
E-GEOD-41370	GSM1015781	trophoblast stem cell	trophoblast stem cell
E-GEOD-41370	GSM1015782	trophoblast stem cell	trophoblast stem cell
E-GEOD-25255	GSM619267	trophoblast stem cell	trophoblast stem cell
E-GEOD-25255	GSM621308	trophoblast stem cell	trophoblast stem cell
E-GEOD-25255	GSM621309	trophoblast stem cell	trophoblast stem cell
E-GEOD-31562	GSM783316	episc	episcs
E-GEOD-16462	GSM413497	esc	esc
E-GEOD-16462	GSM413498	esc	esc
E-GEOD-16462	GSM413499	esc	esc
E-GEOD-17004	GSM425433	esc	esc
E-GEOD-17004	GSM425446	esc	esc
E-GEOD-17004	GSM425448	esc	esc
E-GEOD-21595	GSM539085	esc	esc
E-GEOD-21595	GSM539086	esc	esc
E-GEOD-21595	GSM539087	esc	esc
E-GEOD-23958	GSM590259	esc	esc
E-GEOD-23958	GSM590260	esc	esc
E-GEOD-23958	GSM590265	esc	esc
E-GEOD-23958	GSM590266	esc	esc
E-GEOD-27685	GSM685739	esc	esc
E-GEOD-27685	GSM685740	esc	esc
E-GEOD-27685	GSM685741	esc	esc
E-GEOD-27341	GSM769446	esc	esc
E-GEOD-27341	GSM769447	esc	esc
E-GEOD-27341	GSM769448	esc	esc
E-GEOD-15907	GSM791102	HSC	HSC - LT
E-GEOD-15907	GSM791103	HSC	HSC - LT
E-GEOD-15907	GSM791104	HSC	HSC - LT
E-GEOD-15907	GSM399454	HSC	HSC - ST
E-GEOD-15907	GSM399455	HSC	HSC - ST
E-GEOD-15907	GSM476654	HSC	HSC - ST
E-GEOD-15907	GSM791112	HSC	HSC - ST
E-GEOD-15907	GSM791113	HSC	HSC - ST
E-GEOD-15907	GSM538343	Common Lymphoid Progenitor (CLP)	Common Lymphoid Progenitor (CLP)
E-GEOD-15907	GSM538346	Common Lymphoid Progenitor (CLP)	Common Lymphoid Progenitor (CLP)
E-GEOD-15907	GSM538347	Common Lymphoid Progenitor (CLP)	Common Lymphoid Progenitor (CLP)
E-GEOD-15907	GSM538348	Common Lymphoid Progenitor (CLP)	Common Lymphoid Progenitor (CLP)
E-GEOD-15907	GSM538349	Common Lymphoid Progenitor (CLP)	Common Lymphoid Progenitor (CLP)
E-GEOD-15907	GSM538350	Common Lymphoid Progenitor (CLP)	Common Lymphoid Progenitor (CLP)
E-GEOD-15907	GSM791117	Common Myeloid Progenitor (CMP)	Common Myeloid Progenitor (CMP)
E-GEOD-15907	GSM791118	Common Myeloid Progenitor (CMP)	Common Myeloid Progenitor (CMP)
E-GEOD-15907	GSM791119	Granulocyte-Monocyte Progenitor (GMP)	Granulocyte-Monocyte Progenitor (GMP)
E-GEOD-15907	GSM791120	Granulocyte-Monocyte Progenitor (GMP)	Granulocyte-Monocyte Progenitor (GMP)
E-GEOD-15907	GSM791121	Granulocyte-Monocyte Progenitor (GMP)	Granulocyte-Monocyte Progenitor (GMP)
E-GEOD-15907	GSM791108	Megakaryocyte-Erythroid Progenitor (MEP)	Megakaryocyte-Erythroid Progenitor (MEP)
E-GEOD-15907	GSM791109	Megakaryocyte-Erythroid Progenitor (MEP)	Megakaryocyte-Erythroid Progenitor (MEP)
E-GEOD-15907	GSM538340	pre B Cell	pre B Cell
E-GEOD-15907	GSM538341	pre B Cell	pre B Cell
E-GEOD-15907	GSM538342	pre B Cell	pre B Cell
E-GEOD-15907	GSM538201	B Cell	B cell - follicular
E-GEOD-15907	GSM538202	B Cell	B cell - follicular
E-GEOD-15907	GSM538203	B Cell	B cell - follicular
E-GEOD-15907	GSM538210	B Cell	B cell - marginal zone
E-GEOD-15907	GSM538211	B Cell	B cell - marginal zone
E-GEOD-15907	GSM538212	B Cell	B cell - marginal zone
E-GEOD-15907	GSM854329	monocytes - classical	monocytes - classical
E-GEOD-15907	GSM854330	monocytes - classical	monocytes - classical
E-GEOD-15907	GSM854331	monocytes - classical	monocytes - classical
E-GEOD-15907	GSM605840	dendritic cell - plasmacytoid	dendritic cell - plasmacytoid
E-GEOD-15907	GSM605841	dendritic cell - plasmacytoid	dendritic cell - plasmacytoid
E-GEOD-15907	GSM605842	dendritic cell - plasmacytoid	dendritic cell - plasmacytoid
E-GEOD-15907	GSM605843	dendritic cell - plasmacytoid	dendritic cell - plasmacytoid
E-GEOD-15907	GSM605844	dendritic cell - plasmacytoid	dendritic cell - plasmacytoid
E-GEOD-15907	GSM605845	dendritic cell - plasmacytoid	dendritic cell - plasmacytoid
E-GEOD-15907	GSM854297	dendritic cell - plasmacytoid	dendritic cell - plasmacytoid
E-GEOD-15907	GSM854298	dendritic cell - plasmacytoid	dendritic cell - plasmacytoid
E-GEOD-15907	GSM854299	dendritic cell - plasmacytoid	dendritic cell - plasmacytoid
E-GEOD-15907	GSM854300	dendritic cell - plasmacytoid	dendritic cell - plasmacytoid
E-GEOD-15907	GSM854301	dendritic cell - plasmacytoid	dendritic cell - plasmacytoid
E-GEOD-15907	GSM538240	macrophage	macrophage
E-GEOD-15907	GSM538241	macrophage	macrophage
E-GEOD-15907	GSM538282	macrophage	macrophage
E-GEOD-15907	GSM538283	macrophage	macrophage
E-GEOD-15907	GSM538284	macrophage	macrophage
E-GEOD-15907	GSM605854	macrophage	macrophage
E-GEOD-15907	GSM605855	macrophage	macrophage
E-GEOD-15907	GSM854280	macrophage	macrophage
E-GEOD-15907	GSM854281	macrophage	macrophage
E-GEOD-15907	GSM854282	macrophage	macrophage
E-GEOD-15907	GSM854283	macrophage	macrophage
E-GEOD-15907	GSM854284	macrophage	macrophage
E-GEOD-15907	GSM791136	thymocyte DN	thymocyte - DN2
E-GEOD-15907	GSM791137	thymocyte DN	thymocyte - DN2
E-GEOD-15907	GSM791138	thymocyte DN	thymocyte - DN2
E-GEOD-15907	GSM791139	thymocyte DN	thymocyte - DN2
E-GEOD-15907	GSM791140	thymocyte DN	thymocyte - DN2
E-GEOD-15907	GSM791141	thymocyte DN	thymocyte - DN2
E-GEOD-15907	GSM791142	thymocyte DN	thymocyte - DN2
E-GEOD-15907	GSM791146	thymocyte DN	thymocyte - DN3a
E-GEOD-15907	GSM791147	thymocyte DN	thymocyte - DN3a
E-GEOD-15907	GSM791148	thymocyte DN	thymocyte - DN3a
E-GEOD-15907	GSM791149	thymocyte DN	thymocyte - DN3b
E-GEOD-15907	GSM791150	thymocyte DN	thymocyte - DN3b
E-GEOD-15907	GSM791154	thymocyte DN	thymocyte - DN4
E-GEOD-15907	GSM791155	thymocyte DN	thymocyte - DN4
E-GEOD-15907	GSM791156	thymocyte DN	thymocyte - DN4
E-GEOD-15907	GSM399391	thymocyte - DP	thymocyte - DP
E-GEOD-15907	GSM399392	thymocyte - DP	thymocyte - DP
E-GEOD-15907	GSM399393	thymocyte - DP	thymocyte - DP
E-GEOD-15907	GSM399370	T Cell	T Cell - helper
E-GEOD-15907	GSM399371	T Cell	T Cell - helper
E-GEOD-15907	GSM399372	T Cell	T Cell - helper
E-GEOD-15907	GSM538362	T Cell	"T Cell - helper, memory"
E-GEOD-15907	GSM538363	T Cell	"T Cell - helper, memory"
E-GEOD-15907	GSM538364	T Cell	"T Cell - helper, memory"
E-GEOD-15907	GSM538365	T Cell	"T Cell - helper, memory"
E-GEOD-15907	GSM538366	T Cell	"T Cell - helper, memory"
E-GEOD-15907	GSM538367	T Cell	"T Cell - helper, memory"
E-GEOD-15907	GSM538371	T Cell	"T Cell - helper, memory"
E-GEOD-15907	GSM538372	T Cell	"T Cell - helper, memory"
E-GEOD-15907	GSM538373	T Cell	"T Cell - helper, memory"
E-GEOD-15907	GSM538398	T Cell	"T Cell - helper, memory"
E-GEOD-15907	GSM538399	T Cell	"T Cell - helper, memory"
E-GEOD-15907	GSM538400	T Cell	"T Cell - helper, memory"
E-GEOD-15907	GSM538382	T Cell	"T Cell - helper, na夫e"
E-GEOD-15907	GSM538383	T Cell	"T Cell - helper, na夫e"
E-GEOD-15907	GSM538384	T Cell	"T Cell - helper, na夫e"
E-GEOD-15907	GSM605769	T Cell	"T Cell - helper, na夫e"
E-GEOD-15907	GSM538318	T Cell	T Cell - invariant Natural Killer
E-GEOD-15907	GSM538319	T Cell	T Cell - invariant Natural Killer
E-GEOD-15907	GSM538320	T Cell	T Cell - invariant Natural Killer
E-GEOD-15907	GSM538321	T Cell	T Cell - invariant Natural Killer
E-GEOD-15907	GSM538322	T Cell	T Cell - invariant Natural Killer
E-GEOD-15907	GSM538324	T Cell	T Cell - invariant Natural Killer
E-GEOD-15907	GSM538325	T Cell	T Cell - invariant Natural Killer
E-GEOD-15907	GSM538326	T Cell	T Cell - invariant Natural Killer
E-GEOD-15907	GSM538327	T Cell	T Cell - invariant Natural Killer
E-GEOD-15907	GSM538328	T Cell	T Cell - invariant Natural Killer
E-GEOD-15907	GSM538329	T Cell	T Cell - invariant Natural Killer
E-GEOD-15907	GSM538330	T Cell	T Cell - invariant Natural Killer
E-GEOD-15907	GSM538331	T Cell	T Cell - invariant Natural Killer
E-GEOD-15907	GSM399379	T Cell	T Cell - killer
E-GEOD-15907	GSM399380	T Cell	T Cell - killer
E-GEOD-15907	GSM399381	T Cell	T Cell - killer
E-GEOD-15907	GSM538406	T Cell	"T Cell - killer, na夫e"
E-GEOD-15907	GSM538407	T Cell	"T Cell - killer, na夫e"
E-GEOD-15907	GSM538408	T Cell	"T Cell - killer, na夫e"
E-GEOD-15907	GSM538409	T Cell	"T Cell - killer, na夫e"
E-GEOD-15907	GSM538410	T Cell	"T Cell - killer, na夫e"
E-GEOD-15907	GSM538411	T Cell	"T Cell - killer, na夫e"
E-GEOD-15907	GSM538332	T Cell	T Cell - precursor invariant Natural Killer
E-GEOD-15907	GSM538333	T Cell	T Cell - precursor invariant Natural Killer
E-GEOD-15907	GSM538334	T Cell	T Cell - precursor invariant Natural Killer
E-GEOD-15907	GSM538335	T Cell	T Cell - precursor invariant Natural Killer
E-GEOD-15907	GSM538336	T Cell	T Cell - precursor invariant Natural Killer
E-GEOD-15907	GSM538337	T Cell	T Cell - precursor invariant Natural Killer
E-GEOD-15907	GSM538338	T Cell	T Cell - precursor invariant Natural Killer
E-GEOD-15907	GSM538339	T Cell	T Cell - precursor invariant Natural Killer
E-GEOD-15907	GSM399365	T Cell	T Cell - regulatory
E-GEOD-15907	GSM399366	T Cell	T Cell - regulatory
E-GEOD-15907	GSM538315	natural killer cells	natural killer cells
E-GEOD-15907	GSM538316	natural killer cells	natural killer cells
E-GEOD-15907	GSM538317	natural killer cells	natural killer cells
E-GEOD-15907	GSM854306	neutrophils	neutrophils
E-GEOD-15907	GSM854307	neutrophils	neutrophils
E-GEOD-15907	GSM854308	neutrophils	neutrophils
E-GEOD-15907	GSM854327	microglia	microglia
E-GEOD-15907	GSM854328	microglia	microglia
E-GEOD-35592	GSM871355	erythroblast	erythroblast
E-GEOD-35592	GSM871356	erythroblast	erythroblast
E-GEOD-35592	GSM871357	erythroblast	erythroblast
E-GEOD-35592	GSM871358	erythroblast	erythroblast
E-GEOD-24327	GSM599849	spleen	spleen
E-GEOD-24327	GSM599850	spleen	spleen
E-GEOD-24327	GSM599852	spleen	spleen
E-GEOD-26630	GSM655474	spleen	spleen
E-GEOD-26630	GSM655475	spleen	spleen
E-GEOD-26630	GSM655476	spleen	spleen
E-GEOD-26630	GSM655477	spleen	spleen
E-GEOD-26630	GSM655478	spleen	spleen
E-GEOD-26630	GSM655479	spleen	spleen
E-GEOD-26630	GSM655480	spleen	spleen
E-GEOD-26630	GSM655481	spleen	spleen
E-GEOD-26630	GSM655482	spleen	spleen
E-GEOD-26630	GSM655483	spleen	spleen
E-GEOD-15907	GSM538280	Langerhans cell	Langerhans cell
E-GEOD-15907	GSM538281	Langerhans cell	Langerhans cell
E-GEOD-15907	GSM777067	lymph node stromal cell	lymph node stromal cell CD44- DN 
E-GEOD-15907	GSM777068	lymph node stromal cell	lymph node stromal cell CD44- DN 
E-GEOD-15907	GSM777069	lymph node stromal cell	lymph node stromal cell CD44- DN 
E-GEOD-15907	GSM777041	medullary thymic epithelial	medullary thymic epithelial
E-GEOD-15907	GSM777042	medullary thymic epithelial	medullary thymic epithelial
E-GEOD-15907	GSM854302	medullary thymic epithelial	medullary thymic epithelial
E-GEOD-29285	GSM723872	terminal bronchiolar epithelial cells	terminal bronchiolar epithelial cells
E-GEOD-29285	GSM723873	terminal bronchiolar epithelial cells	terminal bronchiolar epithelial cells
E-GEOD-29285	GSM723874	terminal bronchiolar epithelial cells	terminal bronchiolar epithelial cells
E-GEOD-29285	GSM723875	terminal bronchiolar epithelial cells	terminal bronchiolar epithelial cells
E-GEOD-29285	GSM723876	terminal bronchiolar epithelial cells	terminal bronchiolar epithelial cells
E-GEOD-29285	GSM723877	terminal bronchiolar epithelial cells	terminal bronchiolar epithelial cells
E-GEOD-29285	GSM723878	terminal bronchiolar epithelial cells	terminal bronchiolar epithelial cells
E-GEOD-29285	GSM723879	terminal bronchiolar epithelial cells	terminal bronchiolar epithelial cells
E-GEOD-29285	GSM723880	terminal bronchiolar epithelial cells	terminal bronchiolar epithelial cells
E-GEOD-27715	GSM686196	endothelial cell - gonad	endothelial cell - gonad
E-GEOD-27715	GSM686197	endothelial cell - gonad	endothelial cell - gonad
E-GEOD-27715	GSM686198	endothelial cell - gonad	endothelial cell - gonad
E-GEOD-27715	GSM686226	endothelial cell - gonad	endothelial cell - gonad
E-GEOD-27715	GSM686227	endothelial cell - gonad	endothelial cell - gonad
E-GEOD-27715	GSM686228	endothelial cell - gonad	endothelial cell - gonad
E-GEOD-27715	GSM686229	endothelial cell - gonad	endothelial cell - gonad
E-GEOD-27715	GSM686230	endothelial cell - gonad	endothelial cell - gonad
E-GEOD-27715	GSM686231	endothelial cell - gonad	endothelial cell - gonad
E-GEOD-27715	GSM686256	endothelial cell - gonad	endothelial cell - gonad
E-GEOD-27715	GSM686257	endothelial cell - gonad	endothelial cell - gonad
E-GEOD-27715	GSM686258	endothelial cell - gonad	endothelial cell - gonad
E-GEOD-27715	GSM686259	endothelial cell - gonad	endothelial cell - gonad
E-GEOD-27715	GSM686260	endothelial cell - gonad	endothelial cell - gonad
E-GEOD-27715	GSM686261	endothelial cell - gonad	endothelial cell - gonad
E-GEOD-15907	GSM777032	endothelial cell - blood vessel	endothelial cell - blood vessel
E-GEOD-15907	GSM777033	endothelial cell - blood vessel	endothelial cell - blood vessel
E-GEOD-15907	GSM777034	endothelial cell - blood vessel	endothelial cell - blood vessel
E-GEOD-15907	GSM777035	endothelial cell - blood vessel	endothelial cell - blood vessel
E-GEOD-15907	GSM777036	endothelial cell - blood vessel	endothelial cell - blood vessel
E-GEOD-15907	GSM777037	endothelial cell - blood vessel	endothelial cell - blood vessel
E-GEOD-15907	GSM777038	endothelial cell - blood vessel	endothelial cell - blood vessel
E-GEOD-15907	GSM777039	endothelial cell - blood vessel	endothelial cell - blood vessel
E-GEOD-15907	GSM777040	endothelial cell - blood vessel	endothelial cell - blood vessel
E-GEOD-15907	GSM777059	endothelial cell - lymphatic vessel	endothelial cell - lymphatic vessel
E-GEOD-15907	GSM777060	endothelial cell - lymphatic vessel	endothelial cell - lymphatic vessel
E-GEOD-15907	GSM777061	endothelial cell - lymphatic vessel	endothelial cell - lymphatic vessel
E-GEOD-15907	GSM777062	endothelial cell - lymphatic vessel	endothelial cell - lymphatic vessel
E-GEOD-15907	GSM777063	endothelial cell - lymphatic vessel	endothelial cell - lymphatic vessel
E-GEOD-15907	GSM777064	endothelial cell - lymphatic vessel	endothelial cell - lymphatic vessel
E-GEOD-15907	GSM777065	endothelial cell - lymphatic vessel	endothelial cell - lymphatic vessel
E-GEOD-15907	GSM777066	endothelial cell - lymphatic vessel	endothelial cell - lymphatic vessel
E-GEOD-39410	GSM967662	msc	msc
E-GEOD-39410	GSM967663	msc	msc
E-GEOD-30541	GSM757749	osteoblast	osteoblast
E-GEOD-32498	GSM804417	keratinocyte	keratinocyte
E-GEOD-32498	GSM804418	keratinocyte	keratinocyte
E-GEOD-32498	GSM804419	keratinocyte	keratinocyte
E-GEOD-23547	GSM577694	mef	mef
E-GEOD-23547	GSM577695	mef	mef
E-GEOD-23547	GSM577696	mef	mef
E-GEOD-24861	GSM611391	mef	mef
E-GEOD-24861	GSM611392	mef	mef
E-GEOD-25816	GSM634287	mef	mef
E-GEOD-25816	GSM634288	mef	mef
E-GEOD-26624	GSM655342	mef	mef
E-GEOD-26624	GSM655343	mef	mef
E-GEOD-26624	GSM655344	mef	mef
E-GEOD-27814	GSM686803	mef	mef
E-GEOD-27814	GSM686804	mef	mef
E-GEOD-27814	GSM686805	mef	mef
E-MEXP-1785	MFWT2	mef	mef
E-MEXP-1785	MFWT3	mef	mef
E-GEOD-14412	GSM360115	fibroblast - cardiac	cardiac fibroblast
E-GEOD-14412	GSM360116	fibroblast - cardiac	cardiac fibroblast
E-GEOD-14412	GSM360118	fibroblast - cardiac	cardiac fibroblast
E-GEOD-15907	GSM777046	fibroblast - skin	fibroblast - skin
E-GEOD-15907	GSM777047	fibroblast - skin	fibroblast - skin
E-GEOD-15907	GSM777048	fibroblast - skin	fibroblast - skin
E-GEOD-15907	GSM777049	fibroblast - skin	fibroblast - skin
E-GEOD-15907	GSM777043	fibroblast - thymus	fibroblast - thymus
E-GEOD-15907	GSM777044	fibroblast - thymus	fibroblast - thymus
E-GEOD-15907	GSM777045	fibroblast - thymus	fibroblast - thymus
E-GEOD-24904	GSM610848	myoblast	myoblast
E-GEOD-24904	GSM610849	myoblast	myoblast
E-GEOD-24904	GSM610850	myoblast	myoblast
E-GEOD-32266	GSM799450	myoblast	myoblast
E-GEOD-32266	GSM799451	myoblast	myoblast
E-GEOD-32266	GSM799452	myoblast	myoblast
E-GEOD-24940	GSM613012	skeletal muscle	skeletal muscle
E-GEOD-24940	GSM613013	skeletal muscle	skeletal muscle
E-GEOD-24940	GSM613014	skeletal muscle	skeletal muscle
E-GEOD-25306	GSM645162	skeletal muscle	skeletal muscle
E-GEOD-25306	GSM645163	skeletal muscle	skeletal muscle
E-GEOD-25306	GSM645164	skeletal muscle	skeletal muscle
E-GEOD-25306	GSM645165	skeletal muscle	skeletal muscle
E-GEOD-25306	GSM645166	skeletal muscle	skeletal muscle
E-GEOD-29343	GSM725364	skeletal muscle	skeletal muscle
E-GEOD-29343	GSM725365	skeletal muscle	skeletal muscle
E-GEOD-29343	GSM725366	skeletal muscle	skeletal muscle
E-GEOD-29343	GSM725367	skeletal muscle	skeletal muscle
E-GEOD-40469	GSM994712	skeletal muscle	skeletal muscle
E-GEOD-40469	GSM994713	skeletal muscle	skeletal muscle
E-GEOD-40469	GSM994714	skeletal muscle	skeletal muscle
E-GEOD-40469	GSM994715	skeletal muscle	skeletal muscle
E-GEOD-40469	GSM994716	skeletal muscle	skeletal muscle
E-GEOD-40469	GSM994717	skeletal muscle	skeletal muscle
E-GEOD-40469	GSM994718	skeletal muscle	skeletal muscle
E-GEOD-40469	GSM994719	skeletal muscle	skeletal muscle
E-GEOD-40469	GSM994720	skeletal muscle	skeletal muscle
E-GEOD-40469	GSM994721	skeletal muscle	skeletal muscle
E-MEXP-2201	WT1SM	skeletal muscle	skeletal muscle
E-MEXP-2201	WT2SM	skeletal muscle	skeletal muscle
E-MEXP-2201	WT3SM	skeletal muscle	skeletal muscle
E-MEXP-2201	WT4SM	skeletal muscle	skeletal muscle
E-GEOD-12420	GSM312005	cardiomyocyte	cardiomyocyte
E-GEOD-12420	GSM312006	cardiomyocyte	cardiomyocyte
E-GEOD-12420	GSM312007	cardiomyocyte	cardiomyocyte
E-GEOD-12420	GSM312008	cardiomyocyte	cardiomyocyte
E-GEOD-12420	GSM312009	cardiomyocyte	cardiomyocyte
E-GEOD-12420	GSM312010	cardiomyocyte	cardiomyocyte
E-GEOD-12420	GSM312011	cardiomyocyte	cardiomyocyte
E-GEOD-12420	GSM312012	cardiomyocyte	cardiomyocyte
E-GEOD-19344	GSM480437	cardiomyocyte	cardiomyocyte
E-GEOD-19344	GSM480438	cardiomyocyte	cardiomyocyte
E-GEOD-19344	GSM480439	cardiomyocyte	cardiomyocyte
E-GEOD-19344	GSM480440	cardiomyocyte	cardiomyocyte
E-GEOD-19344	GSM480441	cardiomyocyte	cardiomyocyte
E-GEOD-19344	GSM480442	cardiomyocyte	cardiomyocyte
E-GEOD-30076	GSM744482	cardiomyocyte	cardiomyocyte
E-GEOD-30076	GSM744483	cardiomyocyte	cardiomyocyte
E-GEOD-30076	GSM744484	cardiomyocyte	cardiomyocyte
E-GEOD-30076	GSM744485	cardiomyocyte	cardiomyocyte
E-GEOD-30076	GSM744486	cardiomyocyte	cardiomyocyte
E-GEOD-41768	GSM1023873	mammary gland - lactating	mammary gland - lactating
E-GEOD-41768	GSM1023874	mammary gland - lactating	mammary gland - lactating
E-GEOD-41768	GSM1023875	mammary gland - lactating	mammary gland - lactating
E-GEOD-41768	GSM1023876	mammary gland - lactating	mammary gland - lactating
E-GEOD-41768	GSM1023881	mammary gland - lactating	mammary gland - lactating
E-GEOD-41768	GSM1023882	mammary gland - lactating	mammary gland - lactating
E-GEOD-41768	GSM1023883	mammary gland - lactating	mammary gland - lactating
E-GEOD-41768	GSM1023887	mammary gland - lactating	mammary gland - lactating
E-GEOD-41768	GSM1023888	mammary gland - lactating	mammary gland - lactating
E-GEOD-41768	GSM1023889	mammary gland - lactating	mammary gland - lactating
E-GEOD-41768	GSM1023890	mammary gland - lactating	mammary gland - lactating
E-GEOD-41768	GSM1023896	mammary gland - lactating	mammary gland - lactating
E-GEOD-41768	GSM1023897	mammary gland - lactating	mammary gland - lactating
E-GEOD-41768	GSM1023898	mammary gland - lactating	mammary gland - lactating
E-GEOD-41768	GSM1023902	mammary gland - lactating	mammary gland - lactating
E-GEOD-41768	GSM1023903	mammary gland - lactating	mammary gland - lactating
E-GEOD-41768	GSM1023904	mammary gland - lactating	mammary gland - lactating
E-GEOD-41768	GSM1023905	mammary gland - lactating	mammary gland - lactating
E-GEOD-27017	GSM665481	adipose - white	adipose - white
E-GEOD-27017	GSM665482	adipose - white	adipose - white
E-GEOD-27017	GSM665483	adipose - white	adipose - white
E-GEOD-27017	GSM665487	adipose - white	adipose - white
E-GEOD-27017	GSM665488	adipose - white	adipose - white
E-GEOD-27017	GSM665489	adipose - white	adipose - white
E-GEOD-27017	GSM665493	adipose - white	adipose - white
E-GEOD-27017	GSM665494	adipose - white	adipose - white
E-GEOD-27017	GSM665495	adipose - white	adipose - white
E-GEOD-27017	GSM665499	adipose - white	adipose - white
E-GEOD-27017	GSM665500	adipose - white	adipose - white
E-GEOD-27017	GSM665501	adipose - white	adipose - white
E-GEOD-27017	GSM665505	adipose - white	adipose - white
E-GEOD-27017	GSM665506	adipose - white	adipose - white
E-GEOD-27017	GSM665507	adipose - white	adipose - white
E-GEOD-28440	GSM703068	adipose - white	adipose - white
E-GEOD-28440	GSM703069	adipose - white	adipose - white
E-GEOD-28440	GSM703070	adipose - white	adipose - white
E-GEOD-28440	GSM703071	adipose - white	adipose - white
E-GEOD-28440	GSM703073	adipose - white	adipose - white
E-GEOD-28440	GSM703074	adipose - white	adipose - white
E-GEOD-28440	GSM703075	adipose - white	adipose - white
E-GEOD-28440	GSM703076	adipose - white	adipose - white
E-GEOD-28440	GSM703080	adipose - white	adipose - white
E-GEOD-28440	GSM703081	adipose - white	adipose - white
E-GEOD-28440	GSM703082	adipose - white	adipose - white
E-GEOD-28440	GSM703083	adipose - white	adipose - white
E-GEOD-28440	GSM703084	adipose - white	adipose - white
E-GEOD-28440	GSM703085	adipose - white	adipose - white
E-GEOD-28440	GSM703086	adipose - white	adipose - white
E-GEOD-28440	GSM703087	adipose - white	adipose - white
E-GEOD-28440	GSM703088	adipose - white	adipose - white
E-GEOD-37218	GSM913960	adipose - white	adipose - white
E-GEOD-37218	GSM913961	adipose - white	adipose - white
E-GEOD-37218	GSM913962	adipose - white	adipose - white
E-GEOD-37218	GSM913966	adipose - white	adipose - white
E-GEOD-37218	GSM913967	adipose - white	adipose - white
E-GEOD-37218	GSM913968	adipose - white	adipose - white
E-GEOD-38321	GSM938959	adipose - white	adipose - white
E-GEOD-38321	GSM938960	adipose - white	adipose - white
E-GEOD-38321	GSM938961	adipose - white	adipose - white
E-GEOD-38321	GSM938962	adipose - white	adipose - white
E-GEOD-38321	GSM938963	adipose - white	adipose - white
E-MEXP-2201	Hom2WAT	adipose - white	adipose - white
E-MEXP-1909	MSGp2WAT	adipose - white	adipose - white
E-MEXP-1909	STDp2WAT	adipose - white	adipose - white
E-MEXP-2201	WT1WAT	adipose - white	adipose - white
E-MEXP-2201	WT2WAT	adipose - white	adipose - white
E-MEXP-2201	WT3WAT	adipose - white	adipose - white
E-MEXP-2201	WT4WAT	adipose - white	adipose - white
E-GEOD-26442	GSM648790	adipose - brown	adipose - brown
E-GEOD-26442	GSM648791	adipose - brown	adipose - brown
E-GEOD-26442	GSM648792	adipose - brown	adipose - brown
E-GEOD-28440	GSM703065	adipose - brown	adipose - brown
E-GEOD-28440	GSM703066	adipose - brown	adipose - brown
E-GEOD-28440	GSM703067	adipose - brown	adipose - brown
E-GEOD-28440	GSM703077	adipose - brown	adipose - brown
E-GEOD-28440	GSM703078	adipose - brown	adipose - brown
E-GEOD-28440	GSM703079	adipose - brown	adipose - brown
E-GEOD-33210	GSM822234	bladder	bladder
E-GEOD-33210	GSM822235	bladder	bladder
E-GEOD-33210	GSM822236	bladder	bladder
E-GEOD-33210	GSM822237	bladder	bladder
E-GEOD-33210	GSM822238	bladder	bladder
E-GEOD-24940	GSM613018	kidney	kidney
E-GEOD-24940	GSM613019	kidney	kidney
E-GEOD-24940	GSM613020	kidney	kidney
E-GEOD-27366	GSM676401	kidney	kidney
E-GEOD-27366	GSM676402	kidney	kidney
E-GEOD-27366	GSM676403	kidney	kidney
E-GEOD-27366	GSM676404	kidney	kidney
E-GEOD-27366	GSM676405	kidney	kidney
E-GEOD-27366	GSM676406	kidney	kidney
E-GEOD-27366	GSM676407	kidney	kidney
E-GEOD-27366	GSM676408	kidney	kidney
E-GEOD-27366	GSM676409	kidney	kidney
E-GEOD-27366	GSM676410	kidney	kidney
E-GEOD-27366	GSM676411	kidney	kidney
E-GEOD-21060	GSM526561	liver	liver
E-GEOD-21060	GSM526562	liver	liver
E-GEOD-21060	GSM526602	liver	liver
E-GEOD-21965	GSM546233	liver	liver
E-GEOD-21965	GSM546234	liver	liver
E-GEOD-24940	GSM613021	liver	liver
E-GEOD-24940	GSM613022	liver	liver
E-GEOD-24940	GSM613023	liver	liver
E-GEOD-26188	GSM642852	liver	liver
E-GEOD-26188	GSM642853	liver	liver
E-GEOD-26188	GSM642854	liver	liver
E-GEOD-26188	GSM642858	liver	liver
E-GEOD-26188	GSM642859	liver	liver
E-GEOD-26188	GSM642860	liver	liver
E-GEOD-28085	GSM694326	liver	liver
E-GEOD-28085	GSM694327	liver	liver
E-GEOD-28085	GSM694328	liver	liver
E-GEOD-28085	GSM694329	liver	liver
E-GEOD-28692	GSM710627	liver	liver
E-GEOD-28692	GSM710628	liver	liver
E-GEOD-28692	GSM710629	liver	liver
E-GEOD-28692	GSM710630	liver	liver
E-GEOD-30552	GSM758179	liver	liver
E-GEOD-30552	GSM758180	liver	liver
E-GEOD-30552	GSM758181	liver	liver
E-GEOD-30552	GSM758185	liver	liver
E-GEOD-30552	GSM758186	liver	liver
E-GEOD-30552	GSM758187	liver	liver
E-GEOD-31854	GSM790048	liver	liver
E-GEOD-31854	GSM790049	liver	liver
E-GEOD-31854	GSM790050	liver	liver
E-GEOD-31854	GSM790051	liver	liver
E-GEOD-37396	GSM917394	liver	liver
E-GEOD-37396	GSM917395	liver	liver
E-GEOD-37396	GSM917397	liver	liver
E-GEOD-37396	GSM917398	liver	liver
E-GEOD-37396	GSM917399	liver	liver
E-GEOD-37396	GSM917400	liver	liver
E-GEOD-37396	GSM917401	liver	liver
E-GEOD-37396	GSM917402	liver	liver
E-GEOD-37396	GSM917403	liver	liver
E-GEOD-37396	GSM917404	liver	liver
E-GEOD-37396	GSM917406	liver	liver
E-GEOD-37396	GSM917407	liver	liver
E-GEOD-37396	GSM917408	liver	liver
E-GEOD-37396	GSM917409	liver	liver
E-GEOD-37396	GSM917410	liver	liver
E-GEOD-37396	GSM917411	liver	liver
E-GEOD-37396	GSM917412	liver	liver
E-GEOD-37396	GSM917413	liver	liver
E-GEOD-37396	GSM917414	liver	liver
E-GEOD-37396	GSM917416	liver	liver
E-GEOD-37396	GSM917417	liver	liver
E-GEOD-37396	GSM917418	liver	liver
E-GEOD-37396	GSM917419	liver	liver
E-GEOD-37396	GSM917420	liver	liver
E-MEXP-3119	5831	lung	lung
E-MEXP-3119	5981	lung	lung
E-MEXP-3119	6205	lung	lung
E-MEXP-3119	6611	lung	lung
E-GEOD-24940	GSM613024	lung	lung
E-GEOD-24940	GSM613025	lung	lung
E-GEOD-24940	GSM613026	lung	lung
E-GEOD-25313	GSM622710	lung	lung
E-GEOD-25313	GSM622711	lung	lung
E-GEOD-25313	GSM622712	lung	lung
E-GEOD-25313	GSM622713	lung	lung
E-GEOD-25313	GSM622722	lung	lung
E-GEOD-25313	GSM622723	lung	lung
E-GEOD-25313	GSM622724	lung	lung
E-GEOD-25313	GSM622725	lung	lung
E-GEOD-25313	GSM622733	lung	lung
E-GEOD-25313	GSM622734	lung	lung
E-GEOD-25313	GSM622735	lung	lung
E-GEOD-25313	GSM622736	lung	lung
E-GEOD-25313	GSM622745	lung	lung
E-GEOD-25313	GSM622746	lung	lung
E-GEOD-25313	GSM622747	lung	lung
E-GEOD-25313	GSM622748	lung	lung
E-GEOD-30987	GSM780866	prostate	prostate
E-GEOD-30987	GSM780867	prostate	prostate
E-GEOD-30987	GSM780868	prostate	prostate
E-GEOD-30987	GSM780869	prostate	prostate
E-GEOD-30987	GSM780870	prostate	prostate
E-GEOD-40352	GSM991858	prostate	prostate
E-GEOD-40352	GSM991859	prostate	prostate
E-GEOD-40352	GSM991860	prostate	prostate
E-GEOD-24940	GSM613027	pituitary	pituitary
E-GEOD-24940	GSM613028	pituitary	pituitary
E-GEOD-24940	GSM613029	pituitary	pituitary
E-GEOD-30427	GSM754701	thyroid	thyroid
E-GEOD-30427	GSM754702	thyroid	thyroid
E-GEOD-30427	GSM754703	thyroid	thyroid
E-GEOD-30427	GSM754704	thyroid	thyroid
E-GEOD-30427	GSM754705	thyroid	thyroid
E-GEOD-30427	GSM754706	thyroid	thyroid
E-GEOD-24940	GSM613005	pancreas - islets	pancreas - islets
E-GEOD-24940	GSM613006	pancreas - islets	pancreas - islets
E-GEOD-24940	GSM613007	pancreas - islets	pancreas - islets
E-GEOD-24940	GSM613008	pancreas - islets	pancreas - islets
E-GEOD-34232	GSM845195	pancreas - whole	pancreas - whole
E-GEOD-34232	GSM845196	pancreas - whole	pancreas - whole
E-GEOD-34232	GSM845197	pancreas - whole	pancreas - whole
E-GEOD-34232	GSM845198	pancreas - whole	pancreas - whole
E-GEOD-34874	GSM856807	intestine - large	intestine - large
E-GEOD-34874	GSM856808	intestine - large	intestine - large
E-GEOD-34874	GSM856809	intestine - large	intestine - large
E-GEOD-39973	GSM982640	intestine - large	intestine - large
E-GEOD-39973	GSM982641	intestine - large	intestine - large
E-GEOD-39973	GSM982642	intestine - large	intestine - large
E-GEOD-39973	GSM982643	intestine - large	intestine - large
E-GEOD-37209	GSM913727	intestine - paneth cell	intestine - paneth cell
E-GEOD-37209	GSM913728	intestine - paneth cell	intestine - paneth cell
E-GEOD-37209	GSM913729	intestine - paneth cell	intestine - paneth cell
E-GEOD-24940	GSM613033	intestine - small	intestine - small
E-GEOD-24940	GSM613034	intestine - small	intestine - small
E-GEOD-24940	GSM613035	intestine - small	intestine - small
E-GEOD-39974	GSM982644	intestine - small	intestine - small
E-GEOD-39974	GSM982645	intestine - small	intestine - small
E-GEOD-39974	GSM982646	intestine - small	intestine - small
E-GEOD-39974	GSM982647	intestine - small	intestine - small
E-GEOD-39974	GSM982648	intestine - small	intestine - small
E-GEOD-39974	GSM982649	intestine - small	intestine - small
E-GEOD-39974	GSM982650	intestine - small	intestine - small
E-GEOD-39974	GSM982651	intestine - small	intestine - small
E-GEOD-39974	GSM982652	intestine - small	intestine - small
E-GEOD-39974	GSM982653	intestine - small	intestine - small
E-GEOD-39974	GSM982654	intestine - small	intestine - small
E-GEOD-39974	GSM982655	intestine - small	intestine - small
E-GEOD-23406	GSM574121	nsc	nsc
E-GEOD-23406	GSM574122	nsc	nsc
E-GEOD-23406	GSM574123	nsc	nsc
E-GEOD-36897	GSM905119	nsc	nsc
E-GEOD-36897	GSM905120	nsc	nsc
E-GEOD-37832	GSM928681	nsc	nsc
E-GEOD-37832	GSM928682	nsc	nsc
E-GEOD-37832	GSM928683	nsc	nsc
E-GEOD-37832	GSM928684	nsc	nsc
E-GEOD-37832	GSM928685	nsc	nsc
E-GEOD-37832	GSM928686	nsc	nsc
E-GEOD-27245	GSM673645	npc	npc
E-GEOD-27245	GSM673646	npc	npc
E-GEOD-27245	GSM673663	neuron - glutamatergic	neuron - glutamatergic
E-GEOD-27245	GSM673664	neuron - glutamatergic	neuron - glutamatergic
E-GEOD-27245	GSM673665	neuron - glutamatergic	neuron - glutamatergic
E-GEOD-39674	GSM970548	olfactory epithelium	olfactory epithelium
E-GEOD-39674	GSM970549	olfactory epithelium	olfactory epithelium
E-GEOD-39674	GSM970550	olfactory epithelium	olfactory epithelium
E-GEOD-39674	GSM970551	olfactory epithelium	olfactory epithelium
E-GEOD-39674	GSM970552	olfactory epithelium	olfactory epithelium
E-GEOD-39674	GSM970553	olfactory epithelium	olfactory epithelium
E-GEOD-39674	GSM970560	olfactory epithelium	olfactory epithelium
E-GEOD-39674	GSM970561	olfactory epithelium	olfactory epithelium
E-GEOD-39674	GSM970562	olfactory epithelium	olfactory epithelium
E-GEOD-39674	GSM970563	olfactory epithelium	olfactory epithelium
E-GEOD-39674	GSM970564	olfactory epithelium	olfactory epithelium
E-GEOD-39674	GSM970565	olfactory epithelium	olfactory epithelium
E-GEOD-37773	GSM928117	retinal pigment epithelium	retinal pigment epithelium
E-GEOD-37773	GSM928118	retinal pigment epithelium	retinal pigment epithelium
E-GEOD-37773	GSM928119	retinal pigment epithelium	retinal pigment epithelium
E-GEOD-37773	GSM928120	retinal pigment epithelium	retinal pigment epithelium
E-GEOD-43155	GSM1057569	cornea	cornea
E-GEOD-43155	GSM1057570	cornea	cornea
E-GEOD-43155	GSM1057571	cornea	cornea
E-GEOD-43155	GSM1057572	cornea	cornea
E-GEOD-43155	GSM1057573	cornea	cornea
E-GEOD-43155	GSM1057574	cornea	cornea
E-GEOD-43155	GSM1057575	cornea	cornea
E-GEOD-43155	GSM1057576	cornea	cornea
E-GEOD-43155	GSM1057577	cornea	cornea
E-GEOD-43155	GSM1057578	cornea	cornea
E-GEOD-43155	GSM1057579	cornea	cornea
E-GEOD-43155	GSM1057580	cornea	cornea
E-GEOD-43155	GSM1057581	cornea	cornea
E-GEOD-43155	GSM1057582	cornea	cornea
E-GEOD-16209	GSM407030	lens	lens
E-GEOD-16209	GSM407031	lens	lens
E-GEOD-16209	GSM407032	lens	lens
E-GEOD-16209	GSM407033	lens	lens
E-GEOD-16209	GSM407034	lens	lens

==> anc/Overexpression_Candidates.txt <==
oocyte	sperm	placenta	trophoblast stem cell	episc	esc	HSC	Common Lymphoid Progenitor (CLP)	Common Myeloid Progenitor (CMP)	Granulocyte-Monocyte Progenitor (GMP)	Megakaryocyte-Erythroid Progenitor (MEP)	pre B Cell	B Cell	monocytes - classical	dendritic cell - plasmacytoid	macrophage	thymocyte DN	thymocyte - DP	T Cell	natural killer cells	neutrophils	microglia	erythroblast	spleen	Langerhans cell	lymph node stromal cell	medullary thymic epithelial	terminal bronchiolar epithelial cells	endothelial cell - gonad	endothelial cell - blood vessel	endothelial cell - lymphatic vessel	msc	osteoblast	keratinocyte	mef	fibroblast - cardiac	fibroblast - skin	fibroblast - thymus	myoblast	skeletal muscle	cardiomyocyte	mammary gland - lactating	adipose - white	adipose - brown	bladder	kidney	liver	lung	prostate	pituitary	thyroid	pancreas - islets	pancreas - whole	intestine - large	intestine - paneth cell	intestine - small	nsc	npc	neuron - glutamatergic	olfactory epithelium	retinal pigment epithelium	cornea	lens
Obox1	Spz1	Rhox9	Elf5	Pou5f1	Pou5f1	Hlf	Ebf1	Gata1	Irf8	Klf1	Lef1	Ebf1	Nr4a1	Spib	Atf3	Bcl11b	Rorc	Id2	Eomes	Rara	Sall1	E2f2	Spic	Zeb1	Fhl5	Fezf2	Klf5	Zfp69	Sox17	Prox1	Rcor2	Six2	Lass3	Twist2	Pyhin1	Sim2	Etv1	Myod1	Myf6	Fhl2	Elf5	Hoxc8	Actn2	Lmcd1	Hnf4a	Nr1i3	Wwc1	Hoxb13	Pou1f1	Pax8	Rfx6	Rbpjl	Hoxb13	Bhlha15	Creb3l3	Rfx4	Hoxc5	Neurod6	Ebf3	Otx2	Pax6	Prox1
Obox2	Smarca1	Zim1	Eomes	Nanog	Gm13242	Tfec	Nfil3	Satb1	Kcnip3	Myb	Erg	Pax5	Klf4	Duxbl	Pparg	Gata3	Tcf7	Tcf7	Tbx21	Trps1	Atf3	Nfe2	Spib	Ifi202b	Prrx1	Utf1	Hopx	Zfp711	Zfp46	Tbx1	Foxf1	Ankrd1	Hr	Ankrd1	Fosl1	Dlx5	Tcf21	Myog	Smyd1	Tbx20	Irx2	Pcbd1	Ppargc1a	Foxf1	Pax8	Nr1h4	Hopx	Nkx3-1	Fos	Sall1	Pdx1	Tead2	Satb2	Atoh1	Gm239	Olig1	Hoxb8	Tbr1	Fezf1	Gm98	Rhox4g	Maf
Obox5	Smarcd3	Peg3	Rhox9	Foxi3	Nr0b1	Mecom	Id2	Optn	Gata2	Gfi1b	Irf4	Pou2af1	Rara	AI607873	Prdm1	Tcf7	Bcl6	Tbx21	Prdm1	Nfe2	Bhlhe41	Klf1	Tcf21	Nr4a2	Fhl2	Foxn1	Myb	Ldb2	Tox2	Hoxd10	Bnc2	Irf8	Foxn1	Id4	Foxc2	Prrx2	Osr2	Ankrd1	Abra	Smyd1	Trps1	Dmrt2	Cebpa	Grhl3	Vdr	Creb3l3	Nkx2-1	Bhlha15	Esr1	Nkx2-1	Pax6	Ptf1a	Aim2	Creb3l4	Slc26a3	Sall3	Dbx1	Satb2	Ebf4	Bhlhe41	Rhox4c	Pax6
Cphx	Pax2	Tfap2c	Utf1	Utf1	Nanog	Myc	Irf8	Pbx1	Tfec	Cdr2	Spib	Dtx1	Id2	Pir	Tfec	Myb	Ets2	Ikzf3	Bhlhe40	Ets2	Sall3	Gata1	Mafb	Vdr	Ankrd1	Spib	Htatip2	Aim2	Erg	Foxc2	Foxf2	Msx2	Grhl3	Twist1	Ifi205	Osr2	Meox1	Myf5	Tbx15	Ankrd1	Cited1	Sfpi1	Epas1	Zfp57	Nr1h4	Nr1i2	Tbx5	Elf5	Nr4a2	Vdr	Nkx2-2	Bhlha15	Nr1h4	Onecut2	Hnf4g	Mybl1	Hoxb2	Bhlhe22	Lhx2	Nr2e1	Rhox4f	Zbtb8b
Klf17	Pax8	Plagl1	Satb2	T	Zfp42	Dach1	Meis1	Dach1	Sfpi1	Ikzf1	Pou2af1	Ciita	AI607873	Tsc22d1	Egr1	Lef1	Ikzf3	Lef1	Stat4	Pbx1	Fosb	Trim58	Cdr2	Fosl1	Smarcd3	Runx3	Maff	Sox11	Ebf1	Dtx1	Ddit3	Sfpi1	Tfap2a	Zfp57	Trim32	Twist2	Nr2f1	Smyd1	Six1	Gata4	Vdr	Ar	Six1	Lass3	Hoxd8	Prox1	Foxf1	Zfp697	Pitx2	Nr4a2	Vdr	Nr5a2	Isx	Gm239	Vdr	Npas3	Msx3	Mycn	Elf5	Sox9	Rhox4b	Hsf4
Npm2	Hoxb6	Bhlhe41	Rhox4c	Zfp946	Hsf2bp	Nfe2	Sfpi1	Gata2	Erg	Gata1	Sox4	Spib	Foxm1	Mycl1	Egr2	Nr4a1	Sox4	Gata3	Kcnip3	Stat4	Fos	Tal1	Ikzf3	Nr4a3	Id4	Plagl1	Grhl2	Prdm1	Meox1	Foxp2	Vdr	Prkcb	Pou3f1	Jup	Hivep2	Zim1	Npas2	Zim1	Actn2	Actn2	Gata3	Prkcb	Zfhx4	Nr4a3	Pcbd1	Hhex	Tcf21	Ar	Plagl1	Ascl1	Mlxipl	Meis2	Slc26a3	Hnf4a	Isx	Prkcb	Ascl1	Ldb2	Ebf1	Kdm5d	Rhox4d	Jazf1
Zfp791	Chd5	Cited1	Esrrb	Zic3	Esrrb	Gata3	Prkcb	Mycn	Pcbd1	Nfia	Ebf1	Sfpi1	Atf3	Fosb	Nfil3	Hes1	E2f2	Zfp831	Gata3	Litaf	Sfpi1	Sox6	Nfe2	Irf6	Gata6	Ciita	Sox2	Fli1	Hey1	Maf	Pawr	Fli1	Egr3	Tbx15	Ebf1	Meox1	Nfkbie	Peg3	Myod1	Hopx	Ehf	Mlxipl	Tbx15	Fosb	Trps1	Esr1	Tbx4	Gata2	Tbx19	Tfcp2l1	Nkx6-1	Gata4	Foxa1	Dach1	Gata4	Olig2	Hoxa1	Myt1l	Otx2	Cdr2	Rhox4a	Hmx1
Nobox	Tle2	Rhox12	Rhox4g	Otx2	Zscan4f	Gfi1b	Nfix	Irf8	Gata1	Optn	Ikzf3	Bcl11a	Klf6	Runx2	Id2	Ahr	Egr1	Pyhin1	Lef1	Creg1	Mafb	Pcbd1	Creg1	Sfpi1	Spib	Meis2	Ehf	Ebf3	Ar	Meox1	Nfib	Prrx1	Pou2f3	Bnc2	Nufip1	Ifi205	Ifi205	Tbx1	Satb1	Csrp3	Sox10	Ifi205	Id2	Tbx20	Ar	Onecut1	Foxf2	Foxa1	Ascl1	Smad9	Neurod1	Myc	Foxd2	Elf3	Nr1i3	Creb5	Hoxb5	Chd5	Hey1	Hnf4a	Trp63	Foxe3
Obox3	Satb1	Hand1	Gm10324	Zscan10	Klf4	Mycn	Ccne1	Ifi203	Aff3	Cenpp	Heyl	Mef2c	Irf7	Ciita	Fosl2	Repin1	Zbed4	Bcl11b	Zeb2	Zfp831	Runx1	Pir	Gfi1b	Ovol1	Foxs1	Npas2	Foxa2	Wt1	Ifi203	Spib	Prrx1	Bhlhe41	Hoxa1	Osr1	Sap30	Fos	AI607873	Six1	Pknox2	Tbx5	Ebf1	Ebf3	Snai2	Foxq1	Tfcp2l1	Nr0b2	Rbpjl	Spdef	Six6	Kcnip3	Peg3	Plagl1	Hoxb9	Cdx2	Fos	Kdm5d	Hoxd4	Lmo1	Sox2	Zfp691	Rhox4e	Mafb
Zfp57	Gata2	Dtx1	Hand1	Eomes	Zfp459	Stat4	Tsc22d1	Erg	Cebpe	Zbtb46	Myb	Hes1	Creg1	Myb	Nr4a3	Cenph	Gtf2ird1	Fos	Klf12	Lin28a	Jun	Ikzf1	Dtx1	Irf4	Zeb2	Six1	Six1	Bcl6b	Zfp366	Gata6	Ankrd1	Id3	Hopx	Zfp521	Nr4a3	Zbtb20	Rarb	Dmrt2	Hoxc10	Csdc2	Hoxc8	Prrx1	Rbpms	Foxp2	Sall1	Nr5a2	Cebpa	Satb1	Neurod4	Sox9	Isl1	Wwc1	Atoh1	Spdef	Mafb	Dcc	Lhx1	Zeb2	Myt1l	Fosb	Ifi202b	Zfhx4
Pou5f1	Hoxd8	Zfp667	Rhox4d	Pcbd1	Zscan4c	Runx1	Ifi203	Rbpms	Meis1	Gata2	Pax5	BC094916	Nfe2	Zfp658	Lass6	Ifi203	Sp100	Zbtb16	Ikzf3	Satb1	Klf4	Sp4	Lef1	Hr	Nr2f1	Aire	Elf5	Foxc2	Prdm1	Nfkbie	Twist1	Mafb	Tfap2b	Meis1	Aim2	Tbx15	Fos	Actn2	Lmcd1	Prox1	Sox9	Peg3	Lass5	Tbx5	Sap30	Foxa3	Erg	Slc26a3	Pitx1	Ppargc1a	Foxa2	Pcbd1	Tox3	Hnf4g	Klf5	Kcnip3	Rarb	Olig1	Grhl1	Aff3	Klf4	Pitx3
Zfp58	Tcfl5	Gata3	Gata3	Foxh1	Zic3	Jun	Gfi1b	Lass5	Satb1	Tal1	Zhx2	Ets1	Tfec	Lass6	Jup	Jun	Zfp770	Satb1	Nfil3	Foxd4	Etv5	Bcl11a	Tcf7	Maff	Lmcd1	Ascl1	Myc	Zfp423	Foxf1	Hhex	Hoxc9	Zfp710	Irf6	Lass4	Arntl	Fosb	Tbx2	Six4	Hoxd8	Gata6	Irx1	Lass4	Mef2c	Foxa1	Etv1	Bhlhe40	Runx1	Ehf	Rxrg	Mafb	Wnt4	Mkx	Cdx2	Nr4a2	Nr1i2	Foxg1	Hoxb3	Dlx1	Rfx3	Fos	Klf5	Zfp536
Zfp108	Tfcp2l1	Creb3l1	Rhox4a	Ldb2	Zfp936	Esr1	Nfatc1	Meis1	Sox4	Hhex	E2f7	Zfp831	Ifi203	Pyhin1	Ifi204	Ets1	Tox	Rarg	Tcf7	Klf7	Gm13139	Zfp949	Stat4	Zfp366	Creb3l1	Ifi203	Zfp52	Hhex	Bhlhe40	Meox2	Osr1	Snai2	Bcl11b	Peg3	Tfec	Junb	Ebf1	Pax7	Six4	Ppargc1a	Zbtb16	Esr1	Nr1h3	Pitx1	Esrrg	Pir	Gm98	Tox3	Ar	Foxe1	Mafb	Aebp1	Hoxb5	Isx	Irf6	Cenpq	Pou3f4	Nfix	Dmrt3	Lhx2	Elf3	Six3
Sebox	Wwc1	Pparg	Satb1	Rxrg	Zfp229	Zbtb20	Pbx1	Maml3	Irf5	Hmga2	Ifi203	Myc	Csrp2	Fos	Ciita	E2f3	Foxm1	Lass4	Rbpms	Sfpi1	Creg1	Cdr2	Pax5	Crem	Ifi205	Insm1	Mecom	Zfp949	Zfp521	Ldb2	Tead2	Irf7	Vdr	Ripk3	Ifi204	Irx1	Twist1	Prrx1	Lbx1	Ppp1r13l	Mlxipl	Cenpv	Ybx2	Sox15	Arnt2	Ppara	Hoxa5	Tbx3	Fosb	Ebf1	Pcbd1	Foxp2	Zbtb10	Zfp930	Barx2	Cenpk	Dach1	Csdc2	Sox11	Epas1	Trim32	Arid3b
Lhx8	Zfp654	Klf8	Rhox4b	Mycn	Zfp600	Ikzf2	Mef2c	Stat4	Cebpa	Suv39h1	Bach2	Ikzf3	Med21	Zfp599	Zeb2	Fli1	Trip13	Maf	Smad7	Zeb1	Maf	Prox1	Epas1	Jmy	Twist2	Tcf7	Rsl1	Snai2	Tcf15	Klf4	Nr2f1	AI607873	Msx2	Nr4a1	Tbx20	Npas2	Trps1	Zbtb20	Vgll2	Hmgb3	Zfhx4	Zbtb16	Taf6l	Hoxa13	Hnf1b	Hnf4a	Zfp57	Tead2	Six1	AI607873	St18	Pdx1	Hoxb6	Pbx3	Ovol1	Aff2	Hoxa3	Dpf1	Olig1	Rorb	Lass3	Gata3
Taf9b	Hoxb7	Zbtb10	Sox2	Zic2	Zfp640	Hhex	Baz2b	Sfpi1	Hmgb2	Carhsp1	Litaf	Zhx2	Pyhin1	Litaf	Nr1h3	Fosb	E2f8	Ccne1	Bach2	Zfp719	Egr1	Plagl1	Gata1	Zbtb10	Id3	Irf4	Runx1	Ebf1	Bcl6b	Hoxd9	Irx1	Fhl2	Ovol1	Hmgb3	Casp8ap2	Ldb2	Gata6	Bhlhe41	Rxrg	Etv1	Ebf3	Nr1d1	Ifi205	Gata2	Tfec	Id3	Hey1	Pknox2	Zkscan16	Tbx3	Pawr	Dtx1	Hnf4a	Npas2	Nr1h4	Wdhd1	Hoxa5	Hmgb3	Ascl3	Gsx2	Cenpk	Sall1
Gm4745	Rnf138	Bhlha15	Rhox4f	Dnmt3b	Gm10324	Hells	Hhex	Sox4	Runx1	Trip6	Foxm1	Irf4	Prkcb	Zfp521	Ets2	Trip13	Jup	Ifi203	Runx3	Optn	Etv1	Pbx3	Pou2af1	Prdm1	Epas1	Tfap2b	Tbx4	Hells	Nr5a2	Erg	Zfp52	Lyl1	Plagl1	Snai2	Terf1	Aff3	Runx1	Prrx2	Ar	Ppargc1b	Snai2	Creb3l1	Zfp770	Tcf21	Sim1	Csrp3	Pir	Hoxb9	Chd5	Hhex	Zim1	Zfp238	Klf4	Nkx2-2	Atf3	Cenpn	Pax3	Nr4a3	Setdb2	Mitf	Tfap2a	Lin28b
AI987944	Tulp2	Mitf	Sox21	Tcfl5	Zscan10	Myb	Ets1	Stat5b	Cenpv	Cenpi	Tcf7l2	Irf5	Cenpn	Tcf7l2	Sfpi1	Cenpn	Gata3	Zbtb7b	Irf8	Zfp281	Zfp770	Hnf4a	Ciita	Ciita	Foxf1	Hnf1a	Zbtb16	Sox18	Pawr	Fosb	Snai1	Aebp1	Sox21	E2f7	Npm1	Tshz2	Nr1h3	Runx1	Esr1	Abra	Esr1	Plagl1	Zfhx3	Prkcb	Id4	Klf12	Ankrd1	Tulp3	Egr1	Irf6	Insm1	Taf9b	Lass6	Bhlhe40	Cdx2	Zfp711	Foxp2	Aff3	Dlx5	Zfp30	Meis2	E2f5
Tbx4	Zbtb20	E2f8	Meis1	Nkx1-2	Utf1	Hmgb3	Mycn	Mybl2	Hmgb3	Lyl1	Hivep2	Hhex	Hopx	Irf4	Mafb	Ikzf1	Lef1	Egr1	Id2	Zfp821	Pou2f2	Cenpk	Nfkbie	Id3	Mef2c	Pax9	Egr2	Hoxd8	Msx1	Hoxd8	Aebp1	Prrx2	Mafb	Nfib	Tfam	Gm22	Arid5a	Plagl1	Sox6	Tcf21	Hic1	Mycbp	Ppard	Sp110	Ppargc1a	Smad9	Sox7	Gata3	Zim1	Elf3	Prkcb	Irf6	Gata6	Gata5	Klf4	Prox1	Neurog1	Klf8	Hmgb2	Foxd1	Foxc1	Epas1
Zfp735	Hoxd4	Maml3	Nr4a1	Lin28a	2610305D13Rik	Hoxa9	Foxm1	Rel	Jdp2	Myc	Prkcb	Chd3	Bcl6	Bhlhe40	Etv5	Ikzf2	Rara	Fosb	Ifi203	Zbtb42	Sox4	Oip5	Nr2f2	Gata3	Npas2	Nfe2l3	Ldb2	Plagl1	Tbx3	Gata4	Bhlhe40	Irf5	Hoxb9	Plagl1	Fhl2	Pparg	Glis2	Bcl6	Bhlhe41	Smarcd3	Pparg	Osr1	Bcl3	Nfe2l3	Glis2	Sall1	Gata2	Grhl1	Zfhx4	Tox3	Zfp568	Sox9	Pdlim1	Gata6	Npas2	Myc	Zic2	Pou3f3	Tshz2	Pawr	Bnc1	Myb
Zfp296	Mbd4	Fhl2	Rhox4e	Sall4	Tfcp2l1	Dnmt3b	Lyl1	Aff3	Zfp523	Med7	Csrp2	Nfatc2	E2f6	Creb3l2	Ifi203	E2f8	Zfp238	Jun	Zfp831	Scand1	Myc	Peg3	BC094916	Fosb	Bcl6	Myb	Zfp54	Tshz2	Nfib	Fos	Foxc1	Six1	Nfil3	Fosl2	Nr6a1	Id3	Msx1	Snai2	Mkl1	Esrrg	Fli1	Atf3	Ifi204	Elf3	Tfap2b	Irf6	Aff3	Klf12	Zfp941	Peg3	Etv1	Nr4a2	Nr1i2	Myb	Atoh1	Zfp81	Onecut2	Jazf1	Epas1	Zfp763	Jup	Tox2
Lmo1	Kcnip3	Esr1	Tfap2c	Etv1	Klf8	Bcl11a	Mll3	Zfp760	Batf	Zeb2	Pyhin1	Tcf4	Mafb	Aff3	Hic1	Mycn	Foxo1	Dtx1	Zfp937	E2f2	Zfp658	Terf1	Tsc22d1	Aff3	Hes1	Vdr	Gm10778	Tox	Ebf3	Glis3	Egr1	Twist1	Tead4	Zfhx4	Dnajc2	Meis1	Hoxd8	Scx	Prrx1	Bhlhe41	Nfix	Nfib	Foxo1	Csdc2	Gata3	Setdb2	Etv5	Atf3	Rorb	Id4	Aff2	Mycn	Cdx1	Tfcp2l1	Batf2	Sox6	Hoxb1	Nfib	Six1	Lass4	Zfp772	Gli3
Gm10324	Gzf1	Lmcd1	Cdx2	Nr5a2	Epas1	Ripk3	Dnmt3b	E2f1	Bcl11a	Ripk3	Sp100	Bcl3	Ncoa1	Creg1	Maff	Dnmt3b	Aff3	Tox	Aff3	Cir1	Aim2	Mbd4	Gmnn	Prkcb	Pparg	Tbx21	Pcbd1	Sox17	Mycn	Nfatc2	Yap1	Fos	Irx2	Trim32	Fosb	Meox2	Arntl	Mycl1	Mafa	Satb1	Dmrt2	Twist1	Ppara	Pparg	Hoxd10	Rorc	Elf5	Nr2f2	Thrb	Ar	Myt1	Pdlim1	Foxa3	Mlxipl	Zfpm1	Egr2	Hoxa4	Fezf2	Nfatc1	Sp140	Siah1a	Pbx3
Sall4	Zfp810	Dlx3	Zfp57	Zfp944	Tbx3	Nfix	Creg1	Myc	Lass5	Zbtb1	BC094916	Satb1	Snd1	Ikzf2	Gm13139	Brca1	Mier1	Ikzf2	Rfx7	Trim34a	Ebf3	Npat	Bach2	AI607873	Ets2	Nfkbie	Pparg	Cenpk	Lhx6	Lmcd1	Nr4a1	Arnt2	Snai2	Zeb1	Hdx	Sertad1	Hlx	Atoh8	Hr	Pdlim1	Meox2	Dbp	Ifi203	Hopx	Tcf21	Mafb	Tfcp2l1	Tbx2	Msx1	Lass6	Mafa	Creb3l1	Creb3l1	Taf9b	Sp100	Zbtb10	Foxf1	Rbfox2	Ebf2	Sox10	Nr2f2	Bach2
Ehf	Cbx5	Zfp568	Dnmt3b	Arid3b	Tcf15	Tsc22d1	Tcf7l2	Zbtb45	Hdac5	Bcl11a	Bcl11a	Pou2f2	Fos	Ikzf3	Nr4a2	Stat4	Hivep2	Scai	Hhex	Kat2b	Cebpa	Cenpq	Nr1h3	Trp63	Twist1	Dmrt2	Rarb	Nr4a1	Sox7	Mycn	Tbx15	Sp100	Prdm1	Hic1	Prrx1	Cebpa	Irf8	Id2	Ikzf2	Cenpa	Bnc2	Zfp423	Tcf7l2	Hoxa10	Bnc2	Nr1d2	Smad6	Esr1	Lhx3	Nfix	Cenpv	Onecut1	Irf7	Gm98	Pcbd1	Mxi1	Nhlh1	Nr2f1	Kat2b	Atf3	Nr4a2	Nr2f6
Nfil3	Hoxb4	Irf7	Pou3f1	Zic5	Tcfl5	Pdlim1	Mll5	Arid4a	Zfp710	Cenpk	E2f8	Nfatc1	Nfatc2	Zfp691	AI607873	Sox4	Zfp260	Bcl3	Arid5b	Jun	Id2	Lyl1	Ifi204	Smad7	Osr1	Foxg1	Aebp1	Chd3	Cdr2	Zfp521	Nfix	Creb3l1	Creb5	Bhlhe40	BC006779	Irx2	Ifi203	Creb3l1	Nr4a1	Rxrg	Zeb1	Ncoa1	Pparg	Gata6	Pou3f3	Foxa2	Sfpi1	Kcnip3	Fosl2	Mlxipl	Zfp516	Foxa3	Atf3	Zfp667	Mlxipl	Rorb	Zfhx4	Pbx1	Bcl11a	Egr1	Prdm1	Smarcd3
Foxr1	Tbx3	Wwc1	Peg3	Zhx1	Sall4	Creg1	Erg	Runx3	Zbtb12	Tfcp2	Fli1	Hivep2	Npm1	Bcl11a	Nfxl1	Tox	Prkcb	Zfp827	Hivep2	Sp140	Mef2c	Ahr	Satb1	Ifi205	Atoh8	Nrg1	Prdm5	Hey1	Sox18	Nfia	Arid5a	Scx	Prrx1	Trps1	Stat2	Irf1	Creb3l1	Mef2c	Tbx1	Plagl1	Ar	Runx1	Hmx2	Zeb2	Hnf1a	Hsf2	Tead1	Tox	Nr3c2	Glis3	Meis2	Etohi1	Hoxb3	Foxa3	Id3	Tox3	Hoxb4	Tub	Runx1	Id2	Tfap2b	Mycn
Cenpn	Gata3	Wt1	Zbtb10	Zfp521	Zfp553	Prdm5	Arid3a	Rxrb	Wdhd1	Gm13139	Carhsp1	Hcfc2	Rb1	Tcf4	Maf	Bcl11a	Tcf12	Arid5b	Irf7	Prkcb	Irf8	Creg1	E2f8	Trps1	Zfhx3	Sp140	Zfp51	Zfp532	Smad7	Atf3	Zfp532	Fosb	Fhl2	Nfia	Sp4	Zeb2	Etv5	Tox2	Hsf2	Nr1d1	Prkcb	Pparg	Stat1	Gata3	Ppara	Mlxipl	Irx2	Mycl1	Junb	Zbtb16	Glis3	Gm14432	Spdef	Klf15	Elf3	Sp140	Sox9	Arx	Rarb	Bcor	Trps1	Tox3
Plag1	Tada2a	Zbed4	Zfp640	Chrac1	Sox2	Wdhd1	Stat6	Zbtb1	Mlx	Creg1	Mybl2	Foxp1	Ssrp1	Mef2c	Tcf7l2	Tcf4	Scmh1	Arid5a	Hmgb2	Tfe3	Bach2	Cenpi	Id2	Gm13139	Tsc22d1	Hnf4g	Plagl1	Sox7	Lmcd1	Nr2f2	Pdlim1	Foxc1	Peg3	Atoh8	Cops5	Egr2	Myc	Etv1	Zfhx4	Nr3c2	Egr2	Epas1	Ppargc1b	Hoxd10	Emx1	Zhx3	Gata6	Tgfb1i1	Prox1	Ifi205	Tshz2	Pbx3	Pparg	Gata4	Onecut2	Sox2	Pax6	Aff2	Pdlim1	Chd3	Snai2	Yap1
Lin28a	Mlxipl	Arid3a	Wwc1	Atf3	Grhl3	Fli1	Hlx	Rb1	Nrf1	Zfp930	Rcor2	Tfam	Mybbp1a	Zbtb10	Nr1d1	Sp100	Elf1	Myb	Relb	Carhsp1	Prkcb	Zbtb7a	Aff3	Nr1d1	Prdm11	Egr1	Hes1	Zbtb10	Hhex	Nr5a2	Atf3	Zfp521	Cenpv	Cops5	Zbtb43	Aebp1	Nr4a3	Hey1	Rfx7	Rorc	AI607873	Cdr2	Jup	Snai2	Meis2	Lpin2	Klf5	Pdlim1	Nr4a3	E2f5	Zfp667	Nfatc1	Batf2	Pawr	Nr3c2	Zik1	Nr2f1	Foxg1	Uncx	Zfp952	Grhl1	Peg3
Duxbl	Hoxd9	Tsc22d3	Fhl2	Etv5	Zbtb10	Rest	Etohi1	Zfp263	Id1	Zfpm1	Cenpn	Zfp238	E2f8	Arid3b	Trerf1	Nfkbie	Zeb1	Hdac7	Atf6	Zbtb16	Ikzf1	Mafb	Id3	Runx3	Egr1	Bhlhe41	Zfp7	Fosb	Ldb2	Egr1	Lass6	Nfkbie	Tulp3	Ebf1	Rbpms	Esr1	Zeb1	Nfix	Csrp3	Ppara	Ifi205	Rbfox2	Taf9b	Twist2	Fhl2	Optn	Klf4	Nr3c2	Gata2	Tgfb1i1	Prox1	Hinfp	Nr5a2	Foxa1	Gata6	E2f8	Hoxd3	Taf9b	Zfp667	Kat2b	Nr2c1	Id2
Brdt	Pdlim1	Hic2	Id2	Zfp57	Mycn	Sfpi1	Cenph	Myb	Suv39h1	Zeb1	Trip13	Clock	Supt3h	Prkcb	Zfhx3	Smad7	Zfp955a	Stat4	Pdlim1	Nfil3	Zfp238	Nr1h3	Htatip2	Sirt1	Irf7	Sp110	Nr4a2	Nr2f2	Gata2	Irf7	Pir	Mef2c	Wnt4	Terf1	Zfp654	Klf2	Bcl6	Jdp2	Maf	Sox4	Pkn1	Myc	Nab1	Ifi203	Zfp697	BC006779	Creb3l1	Rorc	Lass6	Prrx1	Tox3	Csrp2	Osr2	Zfpm1	Ripk3	Cenpv	Zbtb16	Mycl1	Cbx8	Thrb	Hes1	Hey1
Zfp560	Sry	Bbx	Cited1	Rcor2	Sap30	Hnf4a	Arid4a	Zfp317	Atxn7l3	Gm14430	Irf8	Foxp4	Rbbp7	Irf8	Jdp2	Pus1	Ccne1	Ets1	Runx1	Zkscan6	Rel	Rbfox2	Nfia	Zbtb42	Nr4a3	Grhl3	Thrb	Peg3	Tshz2	Fosl2	Nufip1	Zeb1	Hoxc8	Gli3	Nr1d1	Zhx3	Litaf	Nr4a2	Zbtb16	Smad6	Sox18	Nfia	Zbtb7b	Pcbd1	Lass6	Rora	Hlx	Smad9	Kcnip3	Nab1	Lcorl	Hnf1b	Hnf4g	Osr2	Rorc	Nfe2l2	Wt1	Myc	Twist1	Trim32	Rarg	Zbtb12
Figla	Glis3	Epas1	Pbx3	Zfp7	Zbtb8a	Erg	Aff3	Npat	Pus1	Rb1	Brca1	Arid5b	Myb	Rara	Hlx	Zeb1	Ezh2	Aff3	Zfp639	Zfp715	Rbbp9	Nr2f2	BC006779	Nfatc2	Smad7	Ifi204	Casp8ap2	Nmi	Trib3	Sox7	Ccne1	Peg3	Bnc2	Nr1d2	Prrxl1	Maff	Irf1	Rbfox2	Zfp770	Tfam	Rbpms	Meox2	Clock	Nr4a2	Id2	Zfp874a	Bcl6b	Klf15	Lmo4	Bnip3	Zfhx2	Gm98	Sox9	Ehf	Tbx3	Cenpa	Hoxa6	Mef2c	Trib3	Zfp37	Sox15	Ccne1
Lpin2	Emx2	Jazf1	Zfp7	Yaf2	Klf5	Zfp760	Rsf1	Zbtb16	Med27	Nmi	Irf5	Arid3b	Rbpms	Zscan29	Cebpa	Runx1	Trim24	Trerf1	Rbl2	Trip11	Taf7	Htatip2	Pyhin1	Klf5	Ebf1	Foxp4	Tcf21	Mecom	Tcf7l1	Tshz2	Tgfb1i1	Tead1	Irx1	Wdhd1	Pparg	Creb5	Jup	Fosl1	Zfp238	Esrra	Zfp386	Zfp938	Zfp827	Ehf	Bcl6	Zfp707	Hes1	Meis1	Smarca1	Tsc22d1	Dach1	Meis1	Fos	Fhl2	Zfp827	Sox11	Tshz1	Bcl11b	Pawr	Wwc1	Ikzf2	Gm98
Nr5a2	Etohi1	Prdm1	Smad6	Sry	Sall1	Lyl1	Maml3	Nfe2	Irf9	Taf9b	Lyl1	Zeb1	Klf10	Klf6	Fosb	Nfatc1	Chd6	Lass5	Rad54l2	Cebpe	Nr1d1	2610039C10Rik	Nfix	Zfp954	Meox1	Irf8	Nr1d1	Tada2a	Zeb1	Gata2	Hells	Runx1	Bhlhe40	E2f1	Irf9	Ets2	Zbtb7c	Zfp521	Cops5	Meis2	Whsc1	Hivep2	Rxrg	Ifi205	Nr4a1	Atoh8	Arntl	Aebp1	Zfp612	Sox18	Hnf1b	Peg3	Kdm5d	Lass4	Ppara	Tcf7l2	Pou3f2	Id2	Rarg	Gm13139	Irf1	Zbtb26
Bnc2	Hsf2bp	Maff	Sall4	Zfp599	AA987161	Ikzf1	Crtc1	Rfx5	Lass6	Pml	Pbxip1	Aim2	Ddx1	Irf5	Bhlhe40	Prkcb	Ets1	Pou2f1	Klf13	Cenpa	Creb3l2	Rbl1	Myc	Rora	Rora	Ikzf1	Ddit3	Gm14305	Nr1d1	Bcl3	Bnip3	Zfp938	Mycbp	Zhx1	Ifi203	Ebf1	Junb	Smarcd3	Zfp654	Id3	Zhx1	Id3	Zbtb20	Ikzf2	Hoxb9	Pparg	Plagl1	Zbtb8a	Zfhx2	Rorc	Zkscan16	Hnf4a	Relb	Irf8	Ppargc1a	Cenph	Sall4	Lmo4	Foxc1	Rarb	Hells	Plagl1
Creb3l4	Hoxb5	Lass6	Grhl2	Lef1	Klf9	Gata2	Ash1l	Hcfc2	Zfp217	Trp53	Jun	Irf8	Nfix	Bcl3	Creb5	Mybl2	Suv39h1	Nfatc1	Zfp827	Aes	Sp110	Hells	Nmi	Hlx	Tbx3	Sirt1	Smarcd2	Zfp961	Tead4	Zfp423	Fosl1	Tulp3	Bcl11a	Prdm5	Zfp672	Egr1	Zbtb20	Tead2	Tfam	Zbtb16	Bnip3	Zbtb7b	Id3	Tshz3	Cdr2	Nr1d1	Irf8	Id3	Smad3	Klf12	Creb3l1	Gata6	Tsc22d1	Creb3l1	Myb	Ddit3	Onecut1	Zfp57	Zfp523	Zfp760	Hlf	Dnajc1
Hsf2bp	Hes1	Tead4	Cbx4	Egr1	Myc	2610039C10Rik	Nr3c1	Rbl2	Hlx	Gm13051	Foxp4	Tfeb	Morf4l2	Zfp1	Runx3	Etv6	Pdlim1	Rel	Lass4	Klf5	Npm1	Mxd3	Irf4	Ahr	Nmi	Rbpms	Hsf2	Egr2	Id3	Irf8	Tead1	Plagl1	Gata3	Bnip3	Rbbp7	Ripk3	Snai2	Fhl2	Chrac1	Erg	Sp100	Tead1	Ar	Fhl2	Zhx3	Wwc1	Nr4a1	Tfcp2l1	Creb3l2	Ifi203	Nfatc2	Gm14305	BC006779	Nfix	Kdm5d	Etv1	Tox3	Fosl2	Hlf	Hlf	Tox	Hmgb3
Sycp3	Ybx2	Foxf1	Tead4	Gm13139	Rarg	Sp110	Mier1	Zbed4	Taf5l	Rnf138	Zfp821	Klf6	Ash2l	Foxp4	Trps1	Scmh1	Zfp644	Nr4a1	Sp100	Ash1l	Irf5	Creb3l3	Ifi203	Zfp296	Hlx	Arnt2	Ets1	Atf3	Atf3	Nfib	Rbfox2	Egr1	Trp63	Stat1	Tcerg1	Cebpb	Prdm5	Zbtb38	Smarcd3	Sp100	Osr1	Yaf2	Nfat5	Nr4a1	Trip6	Rbpms	Mef2c	Crebl2	Hlf	Ets1	Six4	Foxo1	Myb	Id2	Lass6	Suv39h2	Gata6	Cux2	Pir	Pcgf2	Jdp2	Arid3a
Sp110	Hoxb8	Meis2	Etv4	Nr6a1	Tead2	Zfpm1	Gm14432	Dmtf1	Cbx5	Elf1	Elf1	Smarcd2	Hdac2	Zbed4	Fos	Lass6	Arntl	Ikzf1	Rbm4	Rsf1	Cebpb	Casp8ap2	Ccne1	Mycl1	Irf8	Etv6	Trim32	Nfib	Hmgb2	Lyl1	Runx1	Rbfox2	E2f8	Trip13	Sp100	Arid5a	Gli3	Hlx	Zfp521	Nr1d2	Tshz2	Ifi204	Meis2	Zeb1	Glis3	Tfam	BC006779	Zfhx3	Sox11	Cenpv	Bhlhe41	Mycbp	Tox	Tox3	Maf	Foxm1	Hoxb6	Id4	Irf6	Optn	Fosl2	Maml3
Rbfox2	Scai	Mll3	Grhl3	Cbx7	Dnmt3b	Sp100	Trip11	Hltf	Ccne1	Usp16	Maml3	Stat4	Trip13	Zeb2	Mef2c	Lyl1	Hdac2	Zhx2	Zfp644	Rfx7	Nrip1	Id2	Sp110	Zhx2	Zfp809	Kcnip3	Pir	Satb1	Egr1	Epas1	Nfatc4	Nfatc4	Cebpa	Hmgb2	Mycbp	Nfatc4	Egr2	Hmgb3	Nfil3	Htatip2	Irf6	Gzf1	Pbx1	Tbx2	Hlf	Hopx	Cdr2	Zbtb10	Id4	Ezh2	Satb1	Litaf	Ppargc1b	Nr1i2	Creb3l2	Arnt2	Zic1	Dlx5	Nr4a1	Sap30	Cenph	Sox11
Pparg	Tox3	Stat6	Nr0b1	Sap30	Nr5a2	Runx3	Chd6	Rbm4	Jarid2	Stat5b	Sp110	Mkl1	Thap11	Ets1	Tsc22d1	Runx3	Klf7	Chd3	Zfp654	Zfp809	Nfatc2	Cenph	Rbpms	Bcl6	Thra	Rfx5	Zfp759	Epas1	Hoxd8	Bcl6b	Elf1	Cops5	Grhl1	Zfp354c	Klf6	Arntl	Zfp937	Lass5	Gzf1	Klf12	Cdr2	Htatip2	Cops5	Irf6	Rora	Nfib	Id2	Prrx1	Dach1	Rsl1	Myt1l	Nab1	Cenpa	Cdx1	Zfp239	Rora	Hoxa2	Sox11	Id4	Nfix	Sp100	Zfp532
Zbtb10	Esr1	Gata2	Dnajc1	Zfp362	Nr1d2	Cenpa	Arid5a	Chd6	Med17	Stat1	Ikzf1	Otud7b	Med27	Tulp4	Usf1	Foxm1	Kat2b	Mkl1	Baz1a	Ifi204	Pbx3	Epas1	Gm14305	Klf10	Sox4	Sox4	Ifi203	Cenph	Meox2	Tead2	Htatip2	Lass4	Epas1	Smad7	Eny2	Ifi203	Pknox1	Sox11	Arntl	Prrx1	Creb5	Tsc22d3	Ldb2	Id4	Wwc1	Gm98	Cebpb	Sox9	Prkcb	Elf1	Bhlha15	Nr1h3	Foxp4	Ets2	Ehf	Klf12	Pax7	Zfp37	Bcl6	Ppargc1a	Zbtb20	Zfp865
Lass6	Elf3	Taf7	Zfp961	Tcf7	Cbx7	Tfap4	Gm14305	Ash1l	Sp110	Oip5	Aff3	Arid5a	Zfp637	Zfp238	Pbx3	Mbd4	Bcl11b	Zeb1	Zbtb1	Mysm1	Clock	Optn	Hells	Hivep2	Tcf7l2	Tulp3	Med30	Hmga2	Elk3	Maff	Six1	Irf9	Sox15	Rnf138	Tcf21	Nmi	Nr2f2	Klf5	Ppargc1a	Dbp	Litaf	Klf15	Klf6	Ebf1	Tulp3	Hlf	Tbx3	Zfp930	Jazf1	Zfp948	Gm14432	Kat2b	Ripk3	Grhl2	Zhx2	Irf2	Dcc	Wwc1	Htatip2	Rorc	Id2	Hmga2
Esr1	Sox6	Smad7	Brca1	Pir	Bnip3	Gm13139	Irf2	Thra	Cenpo	Mll3	Nfkbie	Crebl2	Wdhd1	Nfkbie	Maml3	Rest	Gtf2i	Prkcb	Atxn7l3	Zfp740	Tcf7l2	Hmgb3	Rel	Zkscan17	Gm14432	Pou2f3	Sp100	Nfil3	BC006779	Hes1	Cenpn	Tbx15	Nfe2l3	Pkn1	Erg	Bhlhe40	Ifi204	Ncoa1	Otud7b	Zfp937	Repin1	Zfp770	E2f6	Plagl1	Ets1	Klf15	Jun	Rbpms	Myt1l	Wwc1	Taf9b	Rbm4	Bcl3	Hcfc2	Jup	Nfil3	Bcl11a	Zfp580	Aff3	Peg3	Ehf	Stat5b
Hhex	Atoh8	Smarca2	Pms1	Zbtb8a	Rbpms	Aff3	Zfp429	Atf6b	Nfil3	Zfp956	Hes1	Lass5	Gtf2i	Zfp516	Hivep2	Stat5b	Rb1	Zfp639	Tox	Zfp143	Arntl	Foxm1	Myb	Egr1	Klf15	Pdlim1	Wwc1	Zfp101	Zhx3	Nr4a2	Zfp57	Sox4	Atf5	Smarca2	Zfp933	Ar	Peg3	Clock	Zfp386	Zhx2	Zfp521	Bnip3	Klf7	Ppara	Crym	Smarca2	Nr1d1	Glis3	Zfp426	Pparg	Epas1	Hes1	Arntl	Csrp2	Osr2	Sox4	Hoxb9	Zfp711	Id2	Pdlim1	Zfp512	Zbtb7b
Grhl1	Zfp612	Nr2f2	Tcf7	Sox2	Zfp7	Zbed4	Mysm1	Jun	Zfp84	Mll5	Zkscan17	Lyl1	Cbx5	Otud7b	Ikzf1	Tsc22d1	Med23	Nfatc2	Ube3a	Etohi1	Zfp691	Gmeb1	Gm14430	Skil	Nab1	Rel	Zfp60	Cir1	Mef2c	Csrp2	Tgif1	Ccne1	Sox4	Tead3	Zfpm2	Nr4a3	Ripk3	Tbx15	Creg1	Tsc22d1	Bhlhe40	Optn	Rb1	Mlxipl	Taf9b	Gm14430	Nr1h3	Zbtb20	Nfib	Rbfox2	Jazf1	Rora	Hnf1a	Rfx7	Fhl2	Nfib	Sox2	Bcl11a	Dtx1	Zbtb10	Zfp157	Zfp618
Zscan4f	Pbx4	Taf9b	Gata2	Zfp568	Lin28a	Pbx1	Sox4	Hdac3	Deaf1	Zfp101	Irf9	Nfat5	Irf5	Zfp202	Pdlim1	Klf6	Foxp4	Atn1	Nab1	Tfeb	Hltf	Rb1	Relb	Nfatc1	Rbbp9	Meis1	Cops5	Hlx	Hic1	Tgfb1i1	Prrx2	Trip13	Nfib	Ets1	Tead1	Hcfc2	Ebf3	Zfp57	Esrrg	Sox7	Klf9	Zhx2	Meox2	Bnc2	Aebp1	Nmi	Ets2	Tshz2	Pcbd1	Ahr	Tshz3	Hnf1a	Klf5	Ovol1	Irf1	Rest	Prox1	Ezh2	Sp4	Meis2	Tead1	Zfp568
Zfp939	Wnt4	Sox4	Cenph	Dnajc2	Zfp423	Stat6	Gm608	Zbtb25	E2f6	Mier1	Irf2	Bcl9l	Mta1	Clock	Tcf4	Elk3	Ikzf2	Zfp87	Taf1	Zfp597	Zfp187	Suv39h1	Stat5b	Yap1	Pbx1	Sox21	Sap30	Cenpa	Zfp423	Nr4a1	Rora	Rhox6	Wwc1	Gm14430	Nr4a2	Kat2b	Klf10	Cenpi	Hivep2	Tsc22d3	Trp53	Yap1	Pkn1	Osr1	E2f5	Gm14432	Pdlim1	Myc	Insm1	Npas2	Cdr2	Zfp187	Nr1d2	Zfp946	Hnf4a	Zfp516	Gata4	Etv1	Id1	Nfil3	Rcor3	Otud7b


==> anc/Partially_Reprogrammed_Zscore.txt <==
 	1A2	1B3	MCV6	MCV8	BIV1-	BIV1+
1700049G17Rik	-1.586641255	-1.313478624	-1.302702554	-0.85815491	-1.29905063	-0.47856372
2610008E11Rik	-0.24241099	-0.406827295	-0.311222363	-0.096461969	0	0.43478641
2610039C10Rik	1.333043934	1.463088369	0.9212875	0.993427803	1.174354936	0.817895363
2610305D13Rik	-2.372056076	-2.443782896	-2.334365246	-1.687373895	1.087991011	-0.402064287
2700081O15Rik	0.530699669	0.314911938	0.625579424	0.716397543	0.327832544	0.909329247
2810021J22Rik	0.289032704	0.192445477	0.35291686	0.156949366	-0.074276919	0.245580721
3110052M02Rik	-1.102679507	-1.337995102	-0.869586564	-0.660469204	-1.412978796	-0.393525109
5730403B10Rik	-0.044239201	0.064857637	0.0584529	0.113925829	0.18418244	0.243954179
5730507C01Rik	-0.524353996	-0.324056721	-0.455689655	-0.464457613	0.349560563	-1.649699749
9130019O22Rik	-1.281468171	-1.383432252	-1.174352288	-0.359642548	-0.656555826	-0.567187088
9130023H24Rik	-0.443624732	-0.406827295	-0.299646491	-0.70019763	-0.504371652	-0.371454038
A430033K04Rik	0.10443227	0.060106073	0.265149941	0.517850025	-0.352917656	0.433052939
A530054K11Rik	0.131469695	0.152337558	-0.177762923	-0.015789796	-0.203486139	-0.296347531
AA987161	0.593512289	0.624406249	0.597072034	0.876498485	0.755647512	0.408916599
AI607873	-2.525579636	-2.863538267	-1.82987496	-2.440873052	-2.817206961	-3.034469999
AI987944	0.521640831	0.59025379	0.206710087	0.386712437	0.045804555	0.276613037
Abra	-1.714473361	-2.089656133	-1.533336355	-1.6376332	-2.38427853	-1.727602301
Abt1	1.513893698	1.510269677	1.470515606	1.456807683	1.643638454	1.321246062
Actl6a	1.270846872	1.166403554	0.798247378	0.640989949	1.193338805	0.464459769
Actn2	-0.812684521	-0.753402084	-0.883454057	-0.510649209	-0.741056409	-0.195434458
Aebp1	0.050564094	-0.074365221	-0.574608792	-0.541440316	0.554268671	0.160147556
Aebp2	0.739237971	0.715214027	1.068317111	0.973025417	0.57089431	1.263412984
Aes	2.130869515	2.001973938	1.955664464	1.977153312	1.475149179	2.101075123
Aff1	-0.192282831	-0.255656909	-0.198652989	-0.142580053	0.109160123	-0.140985972
Aff2	-1.317951986	-1.141957013	-1.778324256	-2.13013256	-0.869588525	-1.734581888
Aff3	-0.574806981	-0.555848318	-0.623663419	-0.75355085	0.12824031	-1.253026305
Aff4	-0.023694109	-0.079121456	0.490980764	0.230963412	0.260248842	0.453941776
Ahr	0.033174707	-0.281870675	-0.195433757	-0.227722119	0.316196766	0.182577208
Ahrr	-1.814125419	-1.483915964	-1.359734762	-2.249031402	-1.930006032	-2.817210707
Aim2	0.838144683	0.912793846	0.720477424	0.654599617	0.270058563	0.945615277
Aip	1.694476417	1.579779036	1.146639335	1.13161264	0.965480567	1.212760748
Aire	-0.496497246	-0.753402084	-0.663413172	-0.50705865	0.694171872	-0.781041054
Alx1	-1.869254077	-1.599089718	-1.317497567	-1.54871596	-1.619981405	-1.905547893
Alx3	-0.98863087	-0.947970438	-0.970504332	-1.110993138	-1.27393496	-0.911711202
Alx4	-0.741310336	-0.868324437	-0.833390985	-1.065539131	-1.400340729	-1.15272612
Ankrd1	-0.69641699	-0.868324437	-0.858155816	-1.134597425	0.312880111	0.155351962
Apbb3	0.385145716	0.218272221	0.427858702	0.30791049	0.156150771	0.567187088
Apex1	2.385095514	2.33714565	2.311426679	2.101065373	2.472372303	1.643640639
Ar	-0.938580391	-0.961620522	-1.28818511	-1.400336093	-0.967990512	-1.325008295
Arid1a	1.742240782	1.604716881	1.778324256	1.602806124	1.955668875	1.680935514
Arid1b	0.815975602	0.737792299	0.359642928	0.180971358	0.231774878	0.334501725
Arid2	0.928847826	1.007589994	0.899848919	0.874189602	1.019526004	0.953021511
Arid3a	0.140236584	0.044276622	-0.41922951	-0.441731286	-0.023685993	0.203486409
Arid3b	-0.724818386	-0.784109608	-1.062771527	-0.415786081	-0.055290121	-0.410632645
Arid4a	-0.466376834	-0.366821566	-0.216396255	-0.129831892	-0.222865353	-0.153754223
Arid4b	-0.203555864	-0.23611102	0.256983915	0.403773724	0.352917656	0.366386487
Arid5a	0.102844379	0.126799181	-0.445213128	-0.283177646	-0.481218032	0.871889378
Arid5b	0.66659199	0.82549266	0.682188517	1.177485824	0.606521359	1.190146822
Arnt	0.30636193	0.285160546	-0.099634997	0.104396152	-0.131424661	0.041063412
Arnt2	-0.521640831	-0.594014325	-0.107571738	-0.022106589	-0.190609093	-0.121875603
Arntl	0.044239201	0.110880199	-0.243953305	0.11233686	0.03000394	0.069528087
Arntl2	0.909639624	0.79919815	0.983176903	1.229292318	-0.009473659	1.054517198
Arx	-0.473425353	-0.514859361	-0.774643798	-0.66636145	-0.778905016	-0.53051859
Ascl1	-1.851691936	-1.942425902	-0.464458104	-1.256467768	-1.186963669	-1.0908369
Ascl2	-1.223060613	-1.135950015	-1.253021813	-1.270407353	-0.583934223	-1.263412984
Ascl3	-0.766430654	-0.660275575	-0.80258635	-0.710300927	-1.265155606	-0.704233656
Ash1l	0.762210929	0.944277929	1.180633367	1.21275512	0.728673233	1.206237116
Ash2l	0.88375877	0.898561139	1.022171172	0.817891568	1.295412901	0.860436122
Atf1	1.887407033	1.97951034	1.925017538	1.801525955	2.023079054	1.649699749
Atf2	0.755906438	0.750265681	0.631341173	0.793922423	0.776773533	0.791769556
Atf3	0.251364494	-0.045859008	-1.032832872	-0.056871317	0.490981871	1.116841575
Atf4	1.079879526	1.12110717	0.530516688	0.833390105	1.003787695	0.914098299
Atf5	1.518830441	1.278992801	0.680201009	1.25302049	0.8156961	1.43018779
Atf6	0.537977916	0.468532782	0.304602613	0.420952408	0.28975663	0.778906052
Atf6b	0.847127307	0.708105576	0.77890326	0.656553652	0.417508343	0.49454451
Atf7	-0.363137212	-0.34661895	-0.301297715	-0.240701894	-0.498112069	-0.088534216
Atf7ip	0.210009038	0.182794016	0.583932906	0.512446938	0.492762087	0.672279855
Atoh1	-0.549865824	-0.660275575	-1.925017538	-1.085151686	-1.332587317	-1.367682223
Atoh7	-0.670534292	-0.692990933	-0.72252145	-0.881130215	-1.259934094	-0.899852145
Atoh8	-0.031594425	0.168348068	-0.371452706	-0.600844194	-0.096462288	0.092497595
Atxn7l3	1.41346296	1.375327055	1.417238429	0.909325027	1.134601182	1.131617891
BC006779	-0.328777958	-0.660275575	-0.373143982	-0.334500173	-0.552430807	-0.339512969
BC025920	-0.963306609	-1.020738035	-0.643897004	-0.569037468	-1.106638933	-0.594250094
Bach1	0.293150721	0.701032358	0.844584014	0.822299711	1.140601047	1.146643445
Bach2	-0.856178203	-0.794868884	-0.597072034	-0.229342467	-0.424404224	-0.266786192
Bahd1	0.700439875	0.737792299	0.048965804	0.410630739	0.219629908	0.654602655
Banp	0.654826087	0.767078957	0.457440545	0.600844194	0.672278961	0.61793118
Barhl1	-1.063138088	-1.072377925	-0.871886253	-0.806939511	-0.716399915	-0.923698829
Barhl2	-1.609033745	-2.443782896	-1.896065711	-1.859758495	-1.454554335	-1.282814514
Barx1	-0.476074551	-0.406827295	-0.765110562	-0.631340506	-0.697182769	-0.591430706
Barx2	-0.379202576	-0.002371197	-0.334500526	-0.361326576	-1.400340729	-0.72354718
Batf	-0.055309066	-0.156336406	-0.3833141	-0.347882331	-0.501686587	-0.30295084
Batf2	-0.165003106	-0.269560191	-1.020846551	-0.787463716	-1.332587317	-1.093690123
Batf3	-0.369890019	-0.575293194	-0.847962428	-0.783175959	-0.355438065	-0.625581666
Baz1a	1.96697553	2.13267196	1.655813603	2.047716244	1.259934094	2.115387195
Baz1b	0.501858492	0.516662534	0.376529718	0.36807292	0.33450128	0.261882394
Baz2a	0.378354644	0.418004684	0.684178702	0.494542215	0.874192497	0.668333735
Baz2b	-0.762210929	-0.44748818	0.034743088	-0.03000384	-0.209937102	0.118695016
Bbx	0.153806703	0.575293194	0.962974469	1.054512304	0.809124892	1.256473599
Bcl10	1.250020235	1.234109479	0.72252145	1.011622431	1.057260559	0.822303527
Bcl11a	-1.030511868	-0.910409063	-0.914095022	-1.498780207	-0.494543853	-1.575196985
Bcl11b	-0.973362051	-0.974185392	0.321177514	-0.610313571	-0.485650445	0.189001959
Bcl3	1.384301718	1.249364732	1.359734762	0.998592806	0.828944559	1.202994314
Bcl6	-0.112375725	-0.17476402	-0.120284728	0.061616318	-0.224483941	0.5034769
Bcl6b	-0.778105367	-0.868324437	-0.738983088	-0.686170854	-0.172953764	-0.552431542
Bcl9l	-0.487593077	-0.536609239	-0.441731753	-0.490980246	-0.5106509	-0.306257397
Bcor	0.97589119	0.999783261	0.892793407	0.842336151	0.561638818	0.639058313
Bhlha15	-0.637343538	-0.34661895	-0.938256776	-0.938255786	-0.623664825	-0.811312511
Bhlha9	-0.656780798	-0.868324437	-1.003785431	-0.899847969	-1.21604023	-0.790692649
Bhlhe22	-0.618142095	-0.575293194	-1.211120704	-1.242766244	-1.02882346	-1.0103165
Bhlhe23	-1.159246942	-1.020738035	-1.680929489	-1.105187271	-1.454554335	-0.818995924
Bhlhe40	2.473219473	2.634148741	2.268870574	2.440873052	1.564474646	2.47237559
Bhlhe41	-0.56460382	-0.482676895	-0.945611887	-1.024824682	-0.857020792	-0.945615277
Bmi1	1.452801136	1.319066805	0.916487288	1.270407353	0.526890452	1.219335982
Bnc1	-1.753005548	-1.483915964	0.785318876	-2.060515808	-1.614205534	-1.700486912
Bnc2	-1.18104058	-1.550562234	-1.096548275	-1.905539051	-0.214781003	-1.177491288
Bnip3	1.650262833	2.27157297	1.586094194	2.631012227	2.145369741	2.145372593
Bptf	0.559985274	0.754449182	1.559177229	1.193334854	1.533339813	1.266905418
Brca1	0.173013028	0.267102997	0.521460973	0.476793398	0.427859667	0.185788632
Brd1	0.003158927	0.150738697	0.182576553	0.265149661	0.115515466	0.271696361
Brd3	0.774910981	0.812275934	0.914095022	0.75564501	0.943156688	0.686174038
Brd4	0.656780798	0.69700607	0.948074891	0.921286527	1.014252211	1.060014656
Brd7	0.144225028	0.1811871	0.400352708	0.23582988	0.347883483	0.172953994
Brd9	1.153119574	1.137447958	1.102299312	1.096547117	0.957986667	1.379759081
Brdt	-1.144008175	-1.418926467	-1.046326034	-0.528701555	-1.022173477	-0.650701982
Btg1	0.874492043	0.924795709	0.858155816	0.789612986	0.895142351	0.918888063
C030039L03Rik	-0.62771414	-0.660275575	-0.572749927	-0.147366435	-0.891623783	-0.2684222
C1d	0.417651404	0.365132458	0.288110314	0.245579582	0.195434198	0.156950094
C80913	1.011972419	1.169508147	1.741640072	1.693890386	1.763371299	1.375711329
Calcoco1	-0.110786488	-0.039530105	0.003157838	-0.031583498	-0.118694858	-0.047385239
Camta1	-0.514424223	-0.705069924	0.334500526	-0.198652779	0.185788385	-0.211551468
Camta2	0.62771414	0.656357858	0.253722288	0.279893204	-0.150559709	0.374837661
Cand1	0.702455535	0.60156048	0.534151051	0.706251031	0.453941172	0.569040108
Carhsp1	1.533865219	1.561034326	1.785953144	1.513370122	1.3757095	1.465921678
Casp8ap2	1.581164642	1.545388691	0.793923261	0.80041415	1.246174017	0.578334521
Cbfb	2.195036379	2.147920194	2.194279549	2.194277232	2.035247788	2.311434965
Cbx1	0.514424223	0.553087546	0.455689655	0.172953192	0.662432944	0.052127828
Cbx4	0.018954654	0.063273626	0.185787966	0.144175148	-0.174556504	0.391820704
Cbx5	0.599163961	0.584628414	0.71843638	0.66243075	0.858157751	0.682190962
Cbx7	-0.587879348	-0.540258489	-1.038207638	-0.252092214	0.133017331	-0.324504041
Cbx8	-0.317965301	-0.383770656	-0.289755977	-0.216396026	-0.688168714	-0.332833166
Ccdc79	-1.878253866	-1.616124529	-1.935033839	-0.973025417	-1.321244306	-1.288189728
Ccne1	1.70106733	1.819713353	0.988289998	1.022170093	1.631696704	0.776774566
Cct4	1.443866895	1.365319639	1.253021813	1.122717719	1.076699559	0.93826014
Cdc5l	1.662568749	1.599089718	2.130134809	2.249031402	2.311431892	1.896072507
Cdk7	0.608625866	0.616755689	0.598957374	0.83116392	0.459193863	0.501687254
Cdr2	0.764319105	0.681011179	0.22286485	0.25861547	1.022173477	0.637126071
Cdx1	-1.096926486	-1.225755779	-1.118304308	-1.199758444	-1.127157854	-1.142108909
Cdx2	-0.747546469	-0.929633513	-0.935816238	-0.842336151	-1.134601182	-0.835624271
Cdx4	-2.372056076	-2.089656133	-2.817200608	-2.817197633	-2.017104446	-1.868616271
Cebpa	-0.369890019	-0.753402084	-0.668331339	-0.791765881	-0.476794977	-0.759846751
Cebpb	1.388396286	1.500566952	1.392033931	1.284596201	0.833392864	1.580625135
Cebpg	0.171410179	0.288453475	0.514246854	0.526888707	0.39864463	0.660472269
Cenpa	0.069551819	0.077535853	0.291402419	0.250463072	0.339512518	0.17936765
Cenph	0.941027329	1.03138355	0.932165762	0.85815491	1.321244306	0.378225546
Cenpi	0.818174531	0.836616564	1.219331611	1.057257059	1.001188558	0.696179367
Cenpk	-0.383446309	-0.290101098	0.071110631	-0.071110556	0.034743166	-0.133017508
Cenpn	1.060376465	1.055769423	1.087988558	0.751459963	1.14664192	0.490982524
Cenpo	-0.331278561	-0.38717345	-0.265149941	-0.274972138	-0.283178584	-0.376531067
Cenpp	-0.018954654	0.141153391	0.299646491	0.201874051	0.664397027	-0.152156874
Cenpq	1.321697036	1.472267101	1.575191339	1.6376332	1.479811021	1.23938257
Cenpv	1.786569138	1.758124851	1.945246498	1.741638233	1.68093328	1.756039578
Chd1	0.914410303	0.845589977	0.967988329	0.911706971	0.844585918	0.796086327
Chd1l	1.457311691	1.41465857	1.49878179	1.375704945	1.430185889	1.404530584
Chd3	0.953346801	0.859177944	1.425841561	0.047385019	0.04264365	0.990859732
Chd4	0.811589432	1.30793074	1.842483532	1.489226687	1.586097771	1.553931903
Chd5	-0.56460382	-1.020738035	-0.424403267	-0.99600701	-0.455690682	-0.659492437
Chd6	-0.324614802	-0.293398689	0.379919741	0.385012515	0.433052363	0.206710828
Chd8	-0.417651404	-0.373588424	0.096462071	-0.140985318	-0.012631691	-0.077443889
Chmp3	0.271789098	0.25402449	0.467975388	0.469735688	0.419230455	0.512449316
Chrac1	1.156177879	1.141957013	1.28818511	1.259929922	1.336406359	1.12864306
Ciao1	1.714473361	1.660872566	1.239378128	1.266899539	1.310067458	1.119777449
Cic	1.129028293	1.099290437	1.119773435	0.95549737	0.80476328	1.456814444
Ciita	-1.053507231	-1.092132253	-1.447820323	-1.073894344	-1.430185889	-1.212760748
Cir1	0.69641699	0.656357858	0.815694261	1.071101031	0.774645545	1.177491288
Cited1	0.284919541	-0.093401223	0.519654933	1.249587919	0.876501387	1.110998293
Cited2	1.253453994	1.047572287	-0.044223948	0.642926934	1.825739636	1.425846672
Clock	0.807218685	0.573432115	0.656554345	0.978088145	-0.017368983	1.087992458
Cnot1	0.454096718	0.34661895	0.621749682	0.646808104	0.658512357	0.600846982
Cnot3	0.741310336	0.669127372	0.281535345	0.109159762	0.252093049	0.242328277
Cnot4	0.758004615	0.721335567	0.732786911	0.770397418	0.865002765	0.743132212
Cops2	1.851691936	1.844678069	1.693892175	1.955662399	1.896069987	1.886763034
Cops5	0.587879348	0.628245106	0.710301677	0.72456771	0.747290406	0.640992924
Cphx	-0.704474029	-0.709118896	-1.186960993	-1.232640009	-0.860434978	-0.87881609
Creb1	0.174616317	0.23448632	0.230963656	0.278252107	0.331165086	0.263516294
Creb3	0.948401892	0.823280001	0.806940363	0.928526586	0.88811613	0.993432413
Creb3l1	-0.117940299	-0.156336406	-1.057258175	-0.943153565	0.521462149	-1.355800055
Creb3l2	0.301401636	0.231238751	0.670303098	0.650698962	0.402063752	0.766169141
Creb3l3	0.469017319	0.400829558	-0.450445261	-0.606519351	-0.90457942	-0.597074174
Creb3l4	-1.496896808	-1.776661616	-0.663413172	-0.206709869	-0.322840481	-0.706254309
Creb5	-1.843119024	-1.963289052	-1.503609871	-1.543548577	-1.49878517	-1.193340391
Crebbp	0.266877253	0.641754094	1.009003978	0.864999901	0.869588525	1.027491223
Crebl2	-0.872186976	-0.947970438	-0.600844828	-0.354596507	-0.44695683	-0.265150891
Crebzf	0.516225872	0.571572999	0.317855669	0.369762093	0.3046033	0.361328253
Creg1	0.565528961	0.688986821	0.627497709	1.043611219	0.646810245	0.96548185
Crem	-0.647031878	-0.701032358	-0.696176871	-0.62366276	-0.595190139	-0.489203848
Crtc1	-0.10443227	-0.189226396	-0.342857267	-0.646808104	-0.654601784	-0.614119376
Crx	-1.229717613	-1.118167809	-1.988249737	-1.359733327	-1.793690598	-1.246175674
Crxos1	-1.86040191	-1.942425902	-1.543550207	-1.383822961	-1.479811021	-1.643640639
Crym	-1.263844218	-1.225755779	-0.041063265	-0.088533805	-0.25372286	-0.818995924
Csda	2.910033264	2.912494781	3.034459122	3.034455918	2.744220358	3.034469999
Csdc2	-0.326279391	-0.35333721	-0.512447479	-0.37652932	-0.248835413	-0.490982524
Csde1	2.544670008	2.475311502	2.384273153	2.358588582	2.358596392	2.440884379
Csrp1	2.101792273	1.927310378	1.493988118	1.748789911	1.591620075	2.3842817
Csrp2	2.230807	2.062972215	1.631693025	2.268868178	2.130139613	0.627499959
Csrp3	-1.496896808	-0.868324437	-0.772519288	-0.928526586	-0.959231939	-0.631343436
Ctcf	1.336864285	1.49576757	1.668241068	1.404524067	1.649697556	1.41724351
Ctnnb1	2.359404576	2.509481156	2.230037836	2.384270635	2.38427853	2.411625558
Cux1	-0.169807767	-0.184401399	-0.158548056	-0.16494604	-0.284821945	0.022106692
Cux2	-0.536155719	-0.456232415	-0.546927036	-0.480331086	-0.580198569	-0.448701473
Dach1	-0.631558929	-0.903285249	-1.367677321	-0.498110419	-1.569812399	-0.550595524
Dach2	-0.881435057	-0.905654799	-1.443369062	-1.284596201	-1.859764653	-1.351881236
Dbp	0.203555864	0.488894954	0.537792426	1.763365461	0.582065388	1.999599441
Dbx1	-0.56460382	-0.753402084	-0.965478389	-1.149674173	-1.359737829	-1.302707223
Dbx2	-1.376180893	-1.64559244	-1.310064504	-1.661993754	-1.877610494	-1.392038921
Dcc	-0.858451803	-0.694997116	-1.375706397	-1.140597271	-1.655817337	-1.321246062
Ddit3	-0.064802822	-0.194055756	-0.067945217	0	0.266785837	0.684181154
Ddx1	2.290424344	2.361400332	2.035243198	1.851051534	2.087174863	1.734581888
Ddx5	1.749394934	1.676546368	1.273932087	1.325002146	1.392037071	1.347982904
Ddx54	0.876801725	0.956636449	0.970504332	0.904576425	0.985732478	0.840097289
Deaf1	0.541627637	0.314911938	0.783176786	0.525077575	0.455690682	0.761950857
Dlx1	-0.909639624	-0.406827295	0.809123068	-0.94807389	-0.415787458	0.072693862
Dlx2	-0.385145716	-0.269560191	0.424403267	-0.604625487	-0.631342597	1.032836574
Dlx3	-0.678450086	-0.338242803	-0.459192827	-0.530516128	-0.708276884	-0.439994634
Dlx4	-0.534335286	-0.358386266	-0.286465424	-0.598956742	-0.831166672	-0.616024168
Dlx5	-1.356262823	-1.020738035	-0.961724751	-1.575189675	-1.090835449	-1.377732406
Dlx6	-0.841505278	-1.020738035	-0.535970857	-0.844583122	-0.885783704	-1.291793815
Dmap1	1.094063426	1.038096141	1.383824422	1.359733327	1.266903734	1.302707223
Dmbx1	-0.618142095	-0.660275575	-0.535970857	-0.602733772	-1.012938129	-0.855886068
Dmrt1	-1.647224745	-1.483915964	-0.945611887	-0.516047337	0.09725543	-0.623665654
Dmrt2	-0.812684521	-1.225755779	-1.700480816	-1.955662399	-1.930006032	-0.78746737
Dmrt3	-1.400820563	-1.322815024	-1.842483532	-1.8686076	-1.493991487	-1.785959546
Dmrta1	-2.63192247	-2.443782896	-1.149675387	-1.608477265	-2.08037342	-1.834052314
Dmrta2	-0.182639526	0.508561231	-0.487424959	-0.007894654	-0.23420789	0.704233656
Dmrtb1	-0.812684521	-0.753402084	-0.643897004	-0.714362413	-0.676235488	-1.334496199
Dmrtc2	-0.674486953	-0.324056721	-0.274972428	0.660469204	-1.196544489	-0.155351962
Dmtf1	0.152208809	0.107699864	0.29469766	0.373143588	0.543269025	0.489203848
Dnajc1	-0.131469695	-0.072780185	0.235830129	0.080611157	-0.113926207	0.22448424
Dnajc2	0.650924083	0.847843869	0.78961382	0.708274539	0.871888219	0.550595524
Dnmt3b	-0.240785169	-0.066441808	0.036322993	-0.306255975	1.935038203	-0.403775597
Dpf1	-0.201943893	-0.13955711	-0.174556111	-0.412347977	-0.379920597	-0.58019934
Dpf2	0.539801885	0.542085785	0.422677436	0.490980246	0.514248014	0.694172795
Dtx1	-0.528884468	-0.68698886	-0.332831973	-0.648752315	0.090119279	-0.738985737
Dyrk1b	0.395365551	0.478246718	-0.248834852	-0.281535048	-0.336170761	-0.034743212
E2f1	0.160202218	0.23611102	0.301297715	0.234207114	0.213165819	-0.069528087
E2f2	0.452347986	0.29669944	0.690165468	-0.144175148	-0.314538009	-0.090119398
E2f3	0.694409734	0.647579185	0.306256299	0.462701111	0.462702643	0.41578801
E2f4	1.01459975	0.859177944	-0.182576553	-0.145770608	0.239078057	-0.232586039
E2f5	0.958314926	0.974185392	0.118694591	0.457440062	0.826726498	0.552431542
E2f6	0.840384035	0.80136835	0.5432678	0.629417624	0.336170761	0.422678951
E2f7	0.737168748	0.737792299	0.940702871	0.66636145	1.196544489	0.450446876
E2f8	0.334615899	0.333228401	0.319516154	0.007894654	0.496327177	-0.214781288
E430018J23Rik	-0.28163245	-0.324056721	-1.199759711	-0.270057669	-0.924903608	-0.482104403
E4f1	0.569234336	0.565081403	0.881131145	0.718435621	0.574610088	0.734851826
Eaf2	-1.08269904	-1.225755779	-0.90457738	-1.161924879	-0.473263187	-1.124199298
Ebf1	-1.592165451	-1.361354309	-0.52507813	-0.826723761	-0.400353611	-0.897495376
Ebf2	-1.906198304	-1.561034326	-1.518306761	-1.569807202	-1.868613787	-1.383829383
Ebf3	-1.184199605	-1.371307773	-0.565333971	-1.209486937	-0.84233894	-1.528293865
Ebf4	-1.388396286	-0.753402084	-0.702213335	-0.644866314	-1.486864182	-0.309567278
Edf1	2.074376672	1.957993808	1.809480603	1.5806178	1.693895995	1.662001467
Eed	0.331278561	0.334898941	0.471498425	0.434784392	0.660471391	0.294698716
Egr1	1.187370388	1.149523589	1.32878446	2.289632207	1.80153192	1.834052314
Egr2	-1.925681497	-1.408304134	-1.383824422	-0.597071404	-0.80476328	-0.498112731
Egr3	-0.438406839	-0.459739761	-0.431319211	-0.552428978	-0.589552919	-0.698188723
Egr4	-0.2481064	-0.324056721	-0.468855606	-0.619837547	-0.582065388	-0.502581877
Ehf	1.368149047	1.402005479	1.206232792	0.96547737	-1.317500538	1.073899328
Elf1	0.176220051	0.368511711	0.373143982	0.247206761	0.147366923	0.614119376
Elf2	0.294799304	0.534787265	0.629418288	0.587676031	0.405487543	0.619840424
Elf3	0.056100012	0.218272221	0.644866995	0.383313695	0.501686587	-0.167347838
Elf4	-0.102844379	-0.238549229	-0.815694261	-0.583932289	-0.871888219	-0.519656795
Elf5	-1.409223996	-1.599089718	-1.014249924	-1.13161264	-1.113913737	-1.484506957
Elk1	-0.409056172	-0.440517122	-0.660469902	-0.466215538	-0.530517885	-0.460948162
Elk3	-0.086978931	-0.082293257	0.268421238	0.13460989	0.177763324	0.347883945
Elk4	0.150611299	0.094988975	-0.118694591	-0.083779586	-0.373144823	-0.134610515
Emx1	-0.593512289	-0.627284535	-0.58955159	-0.67030239	-0.753553345	-0.851353523
Emx2	-2.035945175	-2.443782896	-0.402062845	-1.825733591	-1.127157854	-1.999599441
En1	-2.967008774	-2.863538267	-2.909029908	-3.239221551	-2.631020938	-2.311434965
En2	-0.618142095	-0.406827295	-1.646656796	-0.559791605	-0.567186334	0.031583644
Eny2	0.450600624	0.237736338	0.466216031	0.541440316	0.422678389	0.273334524
Eomes	-0.428006275	-0.614848635	-0.781038254	-0.591427962	0.602735768	-1.489233598
Epas1	1.549251764	1.702506217	0.837855698	1.171227677	0.783178552	0.459194473
Erf	0.62196413	0.4492343	0.198652989	0.226102365	0.00157892	0.192217222
Erg	-1.137985839	-1.313478624	-1.093686202	-1.071101031	-1.371683988	-0.980633408
Esr1	-1.340704076	-1.105057373	-0.654600308	-1.193334854	-1.183793973	-1.082329614
Esr2	-0.709532762	-0.868324437	-0.877655593	-0.578331838	-0.611265511	-0.876502552
Esrra	0.658737999	0.495131775	0.131424365	-0.180971358	-0.319516875	-0.018948187
Esrrb	-0.586005811	-0.463252712	-0.69818622	-0.682187797	0.523269882	-0.602736569
Esrrg	-1.513893698	-1.587983352	-0.926108861	-1.379752678	-1.770800664	-1.16812102
Esx1	0.296448682	0.478246718	-0.351237826	-0.378223791	-0.683184815	-0.129832495
Ets1	-0.527070993	-0.68499361	-1.325003545	-0.572749322	0.074276919	-0.528704009
Ets2	-0.033174707	-0.03162115	-0.003157838	0.052127587	-0.182576965	0.197043826
Etv1	0.218087746	0.363444379	-0.033163268	0.324502535	0.126648619	0.028424389
Etv2	-0.094908695	-0.482676895	-0.637123788	-0.68417798	0.324503609	-0.665380908
Etv3	0.036335521	0.047441508	-0.064780478	-0.10280881	-0.237454048	0.071110886
Etv4	0.381747999	0.323224279	0.311222363	0.1266482	0.172953764	0.020527414
Etv5	1.915849793	1.88900354	1.183791303	1.559175583	1.447823588	1.569814486
Etv6	0.190674406	0.386322337	0.585803761	0.612213951	0.678217692	0.526891152
Evx1	-0.369890019	-0.482676895	0.492760975	-0.747287932	-0.785320647	-0.833393972
Evx2	-0.29892425	-0.406827295	-1.140598475	-1.087987409	-1.219334361	-1.15272612
Ezh1	-0.128284252	-0.064857637	0.123465911	0.174555926	-0.20187472	0.139391585
Ezh2	1.977837342	1.93733861	1.763367323	1.508471379	1.886760526	1.538428896
Ferd3l	-1.126062324	-2.089656133	-0.768280607	-0.7369138	-0.924903608	-0.871889378
Fev	-1.159246942	-1.020738035	-2.230037836	-1.452298689	-2.1857651	-0.992145258
Fezf1	-1.053507231	-1.225755779	-0.811309603	-0.793922423	-1.575194891	-1.060014656
Fezf2	-1.323576472	-1.776661616	-1.767069904	-1.447818794	-2.322749673	-1.472832094
Fhl2	0.407340735	0.656357858	0.025265325	-0.222864615	0.616976576	0.158548624
Fhl5	-1.533865219	-1.483915964	-1.066927664	-1.190141299	-1.506040402	-0.803676317
Figla	-1.002830794	-0.868324437	-0.475910405	-0.897491211	-1.061392582	-0.759846751
Fiz1	1.49450341	1.423220095	1.347978072	1.479806121	1.700484651	1.479812988
Fli1	-2.048424686	-1.574367409	-2.177395309	-2.145362638	-2.145369741	-2.289642832
Fos	1.878253866	2.037667326	1.434550667	2.683361005	1.793690598	2.744224006
Fosb	-1.198562467	-1.020738035	-0.961724751	0.16974904	-0.667347931	-0.190609346
Fosl1	0.643149366	0.554927596	-1.216037487	-0.247206761	0.058453032	-0.43825725
Fosl2	0.794197094	0.72543149	0.33784041	0.508853116	0.302950437	0.851353523
Foxa1	-1.405009986	-1.225755779	-1.597187348	-1.614200189	-0.765112287	-1.855396184
Foxa2	-0.909639624	-1.020738035	-1.417238429	-1.591614805	-0.165746824	-1.334496199
Foxa3	-1.263844218	-1.020738035	-0.594247963	-0.95549737	-0.726620154	-0.967991799
Foxb1	-1.08269904	-1.020738035	-1.359734762	-1.31006312	-1.564474646	-1.034177493
Foxb2	-0.549865824	-0.660275575	-0.824510606	-1.019522629	-0.924903608	-0.815697185
Foxc1	0.688404518	0.717251584	1.155779239	1.13759227	0.412349342	0.712333519
Foxc2	-0.148215748	-0.406827295	-0.668331339	-0.770397418	0.110748539	-0.594250094
Foxd1	0.025274039	-0.056939116	0.563484807	0.696176136	-0.242327955	0.301298795
Foxd2	-0.802863171	-0.806810268	-1.32878446	-1.116836392	-1.155781845	-1.116841575
Foxd3	-0.828118685	-0.753402084	-1.864166916	-1.082324592	0.426131315	-1.756039578
Foxd4	-1.126062324	-1.483915964	-0.852481974	-1.417236933	-1.239380922	-1.124199298
Foxe3	-0.197111082	-0.482676895	-0.466216031	-0.453939669	-0.651675361	-0.364699382
Foxf2	-1.475654646	-1.667093507	-1.42152695	-0.302949434	-1.325006533	-2.3842817
Foxg1	-1.292234736	-1.483915964	0.851350471	-0.107571624	-2.543798364	-1.834052314
Foxh1	-0.519834167	-0.43009999	-1.102299312	-0.980628858	0.990858415	-0.842340059
Foxi1	-1.002830794	-1.483915964	-0.929738942	-1.313770648	-2.220836463	-0.803676317
Foxj1	-0.928847826	-0.660275575	1.032832872	-0.627497047	-1.591620075	-0.512449316
Foxj2	0.312987321	0.44574341	0.172953374	0.346206227	-0.12824031	0.629420544
Foxj3	0.286564229	0.240988842	0.293049645	0.455689173	0.276612669	0.379921102
Foxk1	0.28163245	0.242616039	0.022106612	0.302949434	-0.169749602	0.075860359
Foxk2	0.527070993	0.438777675	0.761948125	0.496325534	0.388414755	0.420954361
Foxl2	-0.341301714	-0.457985391	-0.813499993	-0.874189602	-0.516049046	-0.806943255
Foxm1	0.237535413	0.208571217	0.271695387	-0.0063157	0.161746679	-0.142580715
Foxn1	-1.017234042	-1.330367142	-1.122718904	-1.396172341	-1.90554536	-1.404530584
Foxn2	0.206781384	0.245872345	0.218012551	0.240701894	0.317856386	0.250464234
Foxn3	0.388547847	0.341590412	0.610314215	0.598956742	0.811311432	0.72662112
Foxn4	-0.148215748	-0.002371197	0.009473638	-0.408914702	-0.396936803	-0.510651579
Foxo1	0.410772804	0.336570406	0.46094651	0.464457613	0.635195342	0.48565109
Foxo4	0.853908982	0.771315834	0.668331339	1.347976648	0.258616326	0.798250239
Foxp1	0.950871466	0.929633513	1.149675387	0.90694819	0.666363657	0.869589681
Foxp2	-1.299495756	-1.138948431	-0.918884769	-1.43894447	-1.344102999	-1.559182818
Foxp3	-1.814125419	-1.020738035	-1.020846551	-0.869585646	-1.748795701	-0.642929918
Foxp4	0.428006275	0.301656583	0.445213128	0.088533805	0.224483941	0.221247637
Foxq1	-0.879116052	-1.313478624	-0.999889247	-0.503474563	-0.499898536	-0.639058313
Foxs1	-0.460228176	-0.753402084	-0.714363167	-0.862713783	-0.481218032	-0.915293787
Gabpa	1.203404926	1.293327802	0.776771781	0.953017089	1.122721436	0.902213882
Gabpb1	0.965811393	0.9946121	0.552429561	0.933380231	1.10519093	0.75146345
Gata1	-0.599163961	-0.868324437	-0.12824002	-0.385012515	-1.748795701	-0.790692649
Gata2	0.221323155	0.466771329	-0.061616383	-0.388413469	-0.368074138	0.248835744
Gata3	-1.388396286	-1.776661616	-0.502580076	-1.277469888	-0.646810245	-0.201874988
Gata4	-0.888420447	-0.974185392	-1.748791757	-1.40873662	-0.572751218	-0.888117311
Gata5	-1.306825332	-1.330367142	-0.988289998	-1.344098548	-1.643638454	-1.099423226
Gata6	-0.953346801	-0.707092976	0.526889263	-0.457440062	-0.490981871	-0.561639565
Gatad1	1.426333349	1.440659883	1.479807684	1.655811855	1.53842685	1.631698874
Gatad2b	0.348002687	0.491565559	0.567185055	0.543267227	0.494543853	0.608418198
Gbx1	-0.778105367	-0.753402084	-0.629418288	-1.032831781	-0.817894276	-0.909329247
Gbx2	0.187459018	0.044276622	0.248834852	-0.433050929	0.98317912	-1.282814514
Gcm1	-1.496896808	-1.225755779	-1.016883308	-1.302701178	-1.04497058	-0.960479965
Gcm2	-0.749631588	-0.622490233	-1.30637475	-1.155778018	-1.392037071	-0.793926107
Gfi1b	-0.451474134	-0.406827295	-1.02748754	-0.796082633	-0.91529257	-1.308222108
Gli1	-0.549865824	-0.753402084	-0.594247963	-0.452191543	0.483876349	-0.570895069
Gli2	-0.986070244	-0.923589602	-1.158847243	-1.04090511	0.831166672	-1.108090715
Gli3	0.137844583	0.025295418	-0.012631663	-0.494542215	0.374837162	-0.862717787
Glis1	0.056100012	0.126799181	-0.405486629	-0.455689173	-0.271696	-0.312051897
Glis2	1.004131647	0.981797897	0.478562005	0.55794814	0.5106509	0.670305501
Glis3	-1.002830794	-1.776661616	-1.057258175	-1.523277147	-0.853616486	-1.658902642
Gm22	-0.62771414	-0.156336406	-0.886947319	-0.563484212	-0.504371652	-0.49454451
Gm239	-1.356262823	-1.225755779	-1.82987496	-0.732786137	-0.98317912	-1.538428896
Gm4981	-1.609033745	-1.776661616	-0.795002907	-0.776770961	-1.054515796	-0.575541027
Gm5595	-0.166604235	-0.058522522	-0.176159292	0.079027245	0.734850849	-0.150559909
Gm608	0.543455179	0.426637907	1.046326034	0.960475508	0.655578495	1.039559712
Gm98	1.499298736	1.555777176	2.161105229	1.371679447	1.344102999	1.619983559
Gmeb1	-0.101256744	-0.122020329	0.039483078	-0.09011898	-0.039483167	-0.056871581
Gmeb2	0.090150158	0.014227646	0.121875166	-0.034743051	-0.037903074	0.044224106
Gmnn	1.988935506	2.013591368	2.101067592	2.145362638	2.249038849	1.575196985
Gps2	0.595394084	0.508561231	1.246171207	0.820093663	0.627499124	0.720480007
Greb1	-0.160202218	0.101342394	-0.462701599	-0.331163989	-0.453941172	-0.57275198
Grhl1	0.147417419	-0.093401223	0.229342709	0.424402819	0.015789848	0.650701982
Grhl2	-0.61432899	-0.607242402	-0.708275287	-0.718435621	-0.04264365	-0.860436122
Grhl3	-0.025274039	0.192445477	-0.142580204	-0.52326815	0.099635222	-1.186965247
Grip1	-1.250020235	-1.667093507	-0.953018095	-1.503608284	-0.148963128	-1.408743157
Grlf1	1.144008175	1.051662114	1.30453647	0.962973452	1.239380922	1.096552205
Gsc	-1.753005548	-1.483915964	-0.61602196	-0.768279796	-0.578333752	-1.0103165
Gsc2	-0.476074551	-0.482676895	-0.529609185	-1.035515453	-0.697182769	-0.865003915
Gsx1	-0.347164224	-0.482676895	-0.63519391	-0.876498485	-1.106638933	-0.575541027
Gsx2	-1.647224745	-1.776661616	-1.277471237	-1.351874963	-1.310067458	-1.299052357
Gtf2a1	0.445366687	0.339916136	-0.004736766	0.214780292	0.247207579	0.110748686
Gtf2a1l	-1.415591915	-1.776661616	-1.359734762	-1.027486455	-0.959231939	-1.071106002
Gtf2a2	1.925681497	1.836230226	1.859760459	1.999590162	1.770800664	1.851060124
Gtf2f1	1.721292529	1.616124529	1.734575671	1.575189675	1.619981405	1.61420768
Gtf2i	1.159246942	1.275449436	0.781038254	0.867290512	0.940704992	0.764058313
Gtf2ird1	0.938580391	0.875231752	0.666362154	0.441731286	0.670304609	0.47856372
Gtf2ird2	0.489370826	0.546661888	0.833390985	0.208322869	-0.152955297	0.079027612
Gzf1	0.879116052	1.115237977	0.595188797	0.712330213	0.572751218	0.928530895
Hand1	-0.503648749	-0.635950473	-0.559792196	-0.593307025	-0.732788563	-0.716400868
Hand2	-1.033189107	-1.154094966	-0.975554711	-0.851349572	-0.837857587	-0.973029932
Hbp1	0.602942298	0.556769506	0.813499993	0.957983495	0.787466323	0.855886068
Hcfc1	1.193747708	1.092132253	0.953018095	1.087987409	1.317500538	0.996011632
Hcfc2	0.112375725	0.071195329	0.042643553	0.098048308	-0.16814817	0.239078374
Hdac1	2.061228678	2.050157393	1.727596108	1.661993754	2.506501384	2.249041839
Hdac2	1.174757335	1.163310047	1.528288387	1.412974117	1.143616309	1.371685812
Hdac3	1.554462299	1.621907267	1.756033284	1.643633011	1.503613262	1.608484729
Hdac4	0.391954442	0.331558781	0.297996078	0.532332436	0.012631691	0.753554347
Hdac5	0.792039806	0.780899319	1.580619469	1.068315983	0.482103762	1.062775337
Hdac7	0.496497246	0.409402182	0.523268702	0.559791605	0.192216967	0.895143541
Hdac8	0.161802102	0.192445477	0.193824896	0.19221633	-0.075860258	0.25535368
Hells	0.676467203	0.64563508	0.619838202	0.359642548	1.043614674	0.033163387
Hes1	1.392514059	1.315336836	1.057258175	0.680200291	1.18063603	1.030160249
Hes2	-0.745464566	-0.660275575	-1.057258175	-0.864999901	-1.127157854	-0.967991799
Hes3	-0.524353996	-0.868324437	-1.071102162	-0.813499134	-0.686173126	-1.367682223
Hes5	-0.702455535	-0.527516828	-1.23264131	-1.206231519	-1.295412901	-0.95054702
Hes6	1.009351994	1.004981015	0.800414995	0.710300927	1.040908557	0.800417864
Hes7	-0.141831693	-0.324056721	-0.818992988	-0.357959531	-0.59142992	-0.242328277
Hesx1	-0.909639624	-0.660275575	-0.891621772	-1.038206542	-0.10280915	-1.142108909
Hey1	-0.304707674	-0.482676895	-0.22286485	0.004736761	0.148963128	1.236007194
Hey2	-1.972377603	-1.776661616	-0.276612046	-1.099418124	-1.66511399	-0.680203447
Heyl	-0.876801725	-0.792709771	-0.916487288	-1.375704945	-1.367680405	-1.190146822
Hhex	0.924014111	0.871772949	-0.011052636	1.110993138	0.341184805	0.306257397
Hic1	-0.052145621	-0.002371197	-0.407200287	-0.526888707	-0.489203198	-0.459194473
Hic2	0.179428872	0.163540614	-0.153753672	-0.113925829	0.708276884	0.2684222
Hif1a	0.664624686	0.68698886	0.503475095	0.732786137	0.595190139	0.576471695
Hinfp	0.185852047	0.114061644	0.099634997	0.18418183	0.105984107	0.32284091
Hipk2	0.10760884	0.093401223	0.126648334	0.361326576	0.050546774	0.482104403
Hira	0	0.058522522	-0.023685939	-0.047385019	0.237454048	-0.072693862
Hivep1	0.099669362	0.126799181	-0.126648334	0.293049335	0.206710553	0.209937381
Hivep2	0.532516605	0.452730615	0.164946215	0.339511394	-0.193825333	0.326168062
Hivep3	-0.835909491	-0.814468932	-0.809123068	-0.802585502	-0.938258892	-0.837858701
Hlf	-1.027841932	-0.69700607	-0.582064076	-0.904576425	-0.761949844	-1.438951148
Hltf	0.337956934	0.411120265	0.450445261	0.606519351	0.604627489	0.59519093
Hlx	-0.549865824	-0.324056721	-0.618883304	-0.535970291	-0.697182769	-0.759846751
Hmbox1	0.193891749	0.158736898	0.041063265	-0.028424257	-0.123466189	0.21639703
Hmg20a	0.235911469	0.142750027	0.255352764	0.326166548	-0.050546774	0.559794202
Hmg20b	1.00153162	0.940598117	0.652648748	0.688166435	0.700199949	0.899852145
Hmga2	1.071471597	1.010205777	0.923695518	0.617928313	1.079509627	0.862717787
Hmgb1	2.684289359	2.820556106	2.683363839	2.584966604	2.68336989	2.506504716
Hmgb2	1.681509259	1.729653805	1.375706397	1.355793763	1.443372317	0.923698829
Hmgb3	1.430675949	1.41465857	1.905541063	1.778322378	1.661999257	1.193340391
Hmgb4	-2.178146316	-2.089656133	-0.77890326	-0.84009339	-1.090835449	-1.15272612
Hmgxb4	0.261971781	0.567860615	0.570893022	0.745206749	0.642929063	0.749375808
Hmx1	-0.841505278	-0.660275575	-1.484501636	-0.694169574	-0.791768503	-0.671292353
Hmx2	-1.126062324	-1.225755779	-0.840094277	-1.022170093	-1.400340729	-0.73691722
Hmx3	-1.263844218	-2.089656133	-2.035243198	-2.230035481	-2.017104446	-2.268878707
Hnf1a	-1.08269904	-0.753402084	-0.714363167	-0.678215446	-0.765112287	-0.539617701
Hnf1b	-0.943479865	-0.721335567	-1.430182664	-1.655811855	-1.14664192	-1.533341851
Hnf4a	-0.650924083	-0.543914873	-1.259931252	-1.229292318	-1.785957172	-1.259935769
Hnf4g	-2.230807	-2.27157297	-2.358591073	-2.472364117	-2.584975163	-2.161112976
Homez	-0.443624732	-0.575293194	-0.940702871	-1.371679447	-0.885783704	-1.520793548
Hopx	0.094908695	0.416281753	0.955498379	0.550592969	0.61411856	0.211551468
Hoxa1	0.86072981	0.656357858	0.576469629	0.871885332	0.648754463	1.367682223
Hoxa10	-0.398781227	-0.30331059	-0.369762484	-0.637123115	-0.822302433	-0.273334524
Hoxa11	-0.828118685	-0.324056721	-1.006391306	-1.387916113	-0.91170999	-0.517852428
Hoxa13	-0.828118685	-1.483915964	-0.673265594	-0.766165586	-1.310067458	-0.813502909
Hoxa2	-0.222132365	-0.208571217	0.083779674	0.205097403	-0.909328038	-0.368919088
Hoxa3	0.373272683	0.325722271	-0.094875971	-0.15375351	-0.532334198	-0.252093384
Hoxa4	-0.349680341	-0.443128769	-0.906949148	-0.885780772	-1.955668875	-1.165020109
Hoxa5	0.668561854	0.620576476	0.52507813	0.439992592	0.082195541	0.452193641
Hoxa7	0.523449183	0.836616564	0.664395529	0.492760455	-0.299647167	0.341185259
Hoxa9	0.088564434	0.034784469	1.035516546	0.193824692	0.439994049	1.508478379
Hoxb1	-2.094790994	-2.089656133	-2.211808087	-2.506493085	-1.966301767	-2.06052537
Hoxb13	-0.231043318	-0.156336406	0.694170307	0.129831892	-0.523269882	-0.446957425
Hoxb2	0.311329707	0.366821566	0.569038068	0.429587865	-1.009006253	-1.062775337
Hoxb3	0.424549649	0.283515231	0.885781707	0.471497927	-1.099421764	-0.492762742
Hoxb4	0.177824235	0.244243872	0.702213335	0.453939669	-0.431320184	-0.009473672
Hoxb5	-0.62771414	-1.020738035	0.307910815	-0.960475508	-1.66511399	-1.434555809
Hoxb6	0.353038585	0.218272221	0.831164798	-0.625578763	-1.282812809	-0.798250239
Hoxb7	-0.950871466	-0.753402084	-0.877655593	-1.030155469	-1.04497058	-1.548723147
Hoxb9	-0.255440838	-0.575293194	-0.179367007	-0.918883798	-0.796085269	-1.034177493
Hoxc10	1.054877131	-0.324056721	-1.727596108	-1.693890386	-1.999596782	-1.216041846
Hoxc13	-0.755906438	-0.868324437	-2.101067592	-2.023072356	-1.061392582	-1.0103165
Hoxc4	1.088363817	1.188374752	0.480331593	0.011052625	-0.875346363	0.299647565
Hoxc5	-0.293150721	-0.428368314	-0.261881456	-1.475144295	-1.687379482	-1.580625135
Hoxc6	0.563679159	0.579021286	0.120284728	-0.543267227	-0.724570109	-0.606522165
Hoxc8	0.601052066	0.886836739	0.70019837	-1.935031796	-2.411622352	-1.6376408
Hoxc9	0.574806981	0.508561231	-0.102015343	-0.570892419	-0.507060329	-0.483876992
Hoxd1	-0.909639624	-0.660275575	-2.194279549	-2.087167952	-1.142107391	-1.999599441
Hoxd10	-0.222132365	-1.020738035	-2.115379613	-1.817546597	-1.891394932	-0.996011632
Hoxd11	-0.509029163	-0.753402084	-2.047718406	-1.367675877	-1.454554335	-2.239443642
Hoxd12	-0.909639624	-1.225755779	-0.785318876	-0.66243075	-1.196544489	-1.065544076
Hoxd13	0.747546469	0.703049723	-0.860433038	-0.293049335	-0.648754463	0.309567278
Hoxd3	-0.311329707	-0.555848318	-1.40452555	-0.785318047	-1.270411559	-0.131424836
Hoxd4	0.26851382	0.355019232	-0.684178702	-0.174555926	-0.751462451	0.227723176
Hoxd8	1.038565727	1.268409851	-1.222638912	0.783175959	-0.378225043	1.082329614
Hoxd9	1.360203749	1.345700892	-0.40377415	1.199758444	0.134610336	1.242772011
Hr	-0.079054586	0.102931372	0.708275287	-0.193824692	-0.422678389	-0.137797549
Hsbp1	2.011889565	2.07613133	1.687375677	2.211805751	1.707147354	2.268878707
Hsf1	1.14099188	1.099290437	0.960476522	0.860432129	0.89279542	0.809125968
Hsf2	-1.972377603	-1.776661616	-2.289634625	-2.311424239	-1.04497058	-1.834052314
Hsf2bp	-0.690403513	-0.610090643	-0.585803761	-0.532332436	0.6198396	-0.569040108
Hsf4	-0.847127307	-1.020738035	-0.374836317	-0.47326162	-0.471499488	-0.337006298
Hsf5	-1.714473361	-2.443782896	-1.118304308	-1.785951258	-1.310067458	-1.999599441
Hsfy2	-1.263844218	-2.089656133	-1.02748754	-1.851051534	-1.591620075	-2.080376186
Htatip2	0.466376834	0.306621073	0.356277895	0.561636959	0.23420789	0.598959521
Htt	0.409056172	0.268740948	0.270057954	0.056871317	-0.047385176	0.388415271
Icmt	0.686408246	0.638849622	1.024825765	0.75355085	0.806942182	0.973029932
Id1	2.585860917	2.546822475	2.909029908	2.506493085	1.727600004	2.909040336
Id2	-0.606729186	-1.109406558	0.706251777	0.311222035	0.881133132	1.057261965
Id3	0.865299163	0.27858382	1.896065711	1.817546597	1.977159858	2.631024436
Id4	-0.93370315	-0.91997923	0.200263369	0.055289938	0.10122206	1.196546079
Ifi202b	1.20990538	1.385472661	1.553926333	1.30637337	0.569039352	0.623665654
Ifi203	-0.660697705	-0.509459737	1.344099968	-0.291402111	-1.631696704	-1.513377145
Ifi204	-0.712576656	-0.832154778	-0.874190525	-1.602806124	-1.945250884	-2.145372593
Ift172	0.772785738	0.836616564	0.906949148	0.902209696	0.563486077	1.051780289
Ikzf1	-0.480497264	-0.34661895	-1.087988558	-1.125672879	-1.209490942	-0.678218594
Ikzf2	-0.386846227	-0.505868146	-0.247207022	-0.25372202	-0.260248842	-0.176159924
Ikzf3	-1.111377505	-1.157155859	-1.177487068	-1.425840055	-1.085155279	-1.387922554
Ikzf4	-0.849383562	-0.969141276	-0.354596881	-0.554266836	-0.625580834	-0.646811105
Il31ra	-0.599163961	-0.575293194	-1.247878415	-0.978088145	-1.454554335	-1.241075523
Ing4	0.229421812	0.179580646	0.22772236	0.198652779	-0.022106662	0.161746894
Ino80	0.46286119	0.502283001	0.371452706	0.448699391	0.464459151	0.304603705
Insm1	-0.602942298	-0.424908764	-0.381616375	-1.363693935	-0.467976443	-0.361328253
Insm2	-1.68795767	-1.667093507	-1.090832989	-1.355793763	-1.778328266	-1.359739636
Irf1	0.90252183	0.989467126	1.23264131	0.988288954	1.602811431	0.967991799
Irf2	0.289032704	0.378674684	0.031583531	0.698185483	-0.325335507	0.724571072
Irf3	0.528884468	0.252392741	0.37822419	0.414066422	0.30791151	0.53051859
Irf4	-1.14099188	-0.929633513	-1.489228259	-1.674550083	-1.53842685	-1.503615261
Irf5	-0.419374106	-0.208571217	-0.80258635	-1.128637822	-0.563486077	-1.201377608
Irf6	-0.674486953	-1.020738035	0.275792145	0.128239885	0.193825333	0.561639565
Irf7	-0.674486953	-0.753402084	-0.242327409	-0.478561499	-1.174354936	-0.828945661
Irf8	-0.991197937	-0.811180883	-0.933381217	-0.835620394	-0.714364778	-0.867294537
Irf9	0.18906647	0.168348068	0.532332998	0.32949727	0.20187472	0.30295084
Irx1	-0.812684521	-0.406827295	-1.793686553	-0.930950689	-0.395230124	-1.41724351
Irx2	0.447109982	0.565081403	0.66243145	0.498110419	0.203486139	0.865003915
Irx3	0.157003665	-0.156336406	-0.134610032	-0.39864331	0.539616983	-0.426131881
Irx4	-1.323576472	-0.868324437	-1.508472972	-1.299046329	-1.748795701	-1.999599441
Irx5	-0.509029163	-0.208571217	0.453940149	-0.426129904	-0.165746824	0.4998992
Irx6	-0.496497246	-0.660275575	-0.471498425	-0.895139387	-1.842487687	-1.196546079
Isl1	-1.344563562	-1.083614866	-1.538423381	-1.528286773	-0.75774497	0.055290195
Isl2	-0.117940299	0.044276622	-1.468212164	-0.833390105	-1.196544489	-0.72354718
Isx	-0.778105367	-0.868324437	-1.02748754	-1.392032461	-1.842487687	-1.16038947
Itgb3bp	-0.400490794	-0.36007129	-0.234207361	-0.094875871	-0.329498361	-0.250464234
Jarid2	1.466422033	1.406198445	1.649693836	1.785951258	2.211813075	1.727602301
Jazf1	-1.496896808	-1.020738035	-1.149675387	-2.011193759	-0.294698324	-1.461353032
Jdp2	0.400490794	0.457108729	0.768280607	0.23258496	0.556108395	0.702215852
Jmjd1c	0.525259235	0.091813704	0.407200287	0.426129904	0.565335246	0.759846751
Jmjd4	0.120326215	-0.223130299	-0.053708752	-0.197042912	0.211551187	-0.237454364
Jmy	0.448854626	0.443999982	0.286465424	0.591427962	0.190609093	0.469737867
Jun	0.712576656	0.690987507	1.122718904	0.837854813	1.062773924	1.161930271
Junb	1.325460553	1.345700892	1.523278756	1.569807202	0.933383321	1.489233598
Jup	1.834678322	1.648618088	1.674551851	1.116836392	0.980632105	1.493993473
Kat2a	1.288629419	1.289719435	1.266900877	1.003784371	0.970506521	0.648755326
Kat2b	0.06322015	0.118835965	0.153753672	0.379919339	0.278253028	0.507061003
Kat5	1.091209229	1.042146007	1.216037487	1.190141299	1.313774998	1.232645729
Kcnip3	-0.635412995	-0.79919815	-0.569038068	-0.781037429	-0.557949987	-1.236007194
Kdm1a	2.035945175	2.163679268	1.935033839	1.915187201	2.17740022	2.023081744
Kdm3a	1.763975527	1.765467626	2.145364903	2.13013256	1.999596782	1.966304381
Kdm3b	0.631558929	0.595897712	0.612214597	0.897491211	0.702214918	0.935819593
Kdm4a	-0.09808223	-0.014227646	0.247207022	0.18578777	0.222865353	0.169749827
Kdm4b	0.258704943	0.355019232	-0.12983203	0.045804403	0.027634584	-0.007894691
Kdm4d	-1.388396286	-1.483915964	-1.099419285	-1.465914875	-1.842487687	-1.16038947
Kdm5a	-0.171410179	0.050606865	0.079027328	0.082195269	0.158548413	0.121875603
Kdm5b	0.080639045	0.072780185	0.023685939	0.260247981	0.600846183	0.235830974
Kdm5c	0.015795259	0.055355851	0.004736766	-0.025265298	-0.03000394	0.13620386
Kdm5d	-1.786569138	-1.776661616	-0.22772236	-2.268868178	-1.734579582	-1.674557853
Klf1	-0.379202576	-0.660275575	-1.066927664	-0.696176136	-0.476794977	-1.050414761
Klf10	1.86040191	2.196893101	1.408738107	1.58609252	1.379757247	1.58609988
Klf11	0.374965602	0.531148574	0.80258635	0.918883798	0.525079314	0.644869307
Klf12	-1.108468934	-0.816665814	-0.557948729	-1.340240397	-0.57089431	-0.334501725
Klf13	0.726869134	0.775566457	1.168116832	0.849089805	0.732788563	0.98829354
Klf14	-0.036335521	-0.406827295	-0.633266376	-1.21275512	-1.11830683	-0.999892831
Klf15	-0.841505278	-1.225755779	-0.055289996	0.452191543	-0.031583602	0.535972779
Klf16	1.233066461	1.172623935	0.47326212	0.482102165	0.50347623	0.441733336
Klf17	-1.239805602	-1.418926467	-0.855883	-0.988288954	-1.171231555	-1.085156721
Klf2	0.234288142	0.168348068	0.260248255	0.25372202	1.809484683	0.289757015
Klf3	1.344563562	1.393691948	1.29540998	1.206231519	0.650701117	1.122722929
Klf4	0.869886494	0.699017813	1.011623499	1.161924879	1.155781845	0.180972198
Klf5	0.022114237	-0.085465877	0.770398231	-0.050546607	0.471499488	0.109160268
Klf6	0.507234076	0.44748818	0.094875971	0.761947321	0.813501827	1.225963927
Klf7	1.306825332	1.458544391	1.249589239	1.528286773	0.652650219	1.513377145
Klf9	0.380050779	0.850102032	0.975554711	1.183790053	1.249592057	1.325008295
L3mbtl2	1.147034823	1.064037368	1.108086743	0.815693399	1.387920709	0.646811105
Lass2	1.843119024	1.7508747	1.340241812	1.756031429	1.396176964	1.693898247
Lass4	-0.484042151	-0.549412992	0.617928965	0.312879075	0.197043564	0.074277018
Lass5	1.033189107	0.964121444	0.774643798	0.77464298	0.633267804	0.674256812
Lass6	-0.402201521	-0.60156048	-0.01421072	-0.419229067	-0.158548413	-0.039483219
Lbx1	-0.794197094	-0.717251584	-0.627497709	-0.764054768	-0.820096379	-0.720480007
Lbx2	-0.909639624	-0.753402084	-0.95674071	-0.820093663	-1.206235513	-0.585805861
Lcor	0.47166105	0.388876509	0.12824002	0.041063221	-0.142580525	0.351239085
Lcorl	-0.336285951	-0.224750812	-0.652648748	-0.676233249	-0.718438	-0.341185259
Ldb1	1.292234736	1.261431925	1.9771554	1.608477265	1.625811387	1.763373644
Ldb2	-1.896719684	-1.88900354	-1.713882224	-1.770794801	-2.06052263	-1.77833063
Lef1	-1.190553049	-1.418926467	-1.452300222	-0.118694465	0.242327955	0.363013306
Lhx1	-1.771407438	-1.616124529	-0.867291428	-1.317496176	-0.906951193	-1.146643445
Lhx2	-1.533865219	-0.868324437	-1.767069904	-1.756031429	-1.591620075	-1.619983559
Lhx3	-0.865299163	-0.915183778	-1.19654179	-1.016882234	-1.470518922	-1.20949255
Lhx4	-0.766430654	-0.868324437	-1.785953144	-1.29178782	-1.720702922	-1.225963927
Lhx5	-1.053507231	-1.225755779	-0.608416017	-0.921286527	-0.951782278	-0.94193139
Lhx6	-1.213174694	-1.483915964	-0.923695518	-1.347976648	-0.793925052	-1.713888368
Lhx8	-2.094790994	-2.443782896	-1.646656796	-1.518305157	-1.891394932	-2.194287415
Lhx9	-1.27437148	-1.148005068	-1.493988118	-1.793684659	-1.817552615	-1.569814486
Lin28a	-2.023772272	-1.682931602	-0.680201009	-1.748789911	1.817552615	-2.334373614
Lin28b	-1.972377603	-1.483915964	-2.683363839	-2.334362781	-2.68336989	-1.745211103
Litaf	1.869254077	1.780442374	1.051776519	1.935031796	1.575194891	2.543801746
Lmcd1	-0.665608019	-0.482676895	-0.648753	-0.962973452	-0.951782278	-0.753554347
Lmo1	-0.709532762	-0.575293194	-0.535970857	-0.96547737	-1.11830683	-0.659492437
Lmo4	0.813780577	0.606294072	1.35187639	0.926107883	0.94561402	0.930955009
Lmx1a	-1.002830794	-0.868324437	-1.586094194	-1.421525449	-1.697181188	-1.930008598
Lmx1b	-0.863012254	-0.633056605	-0.862714694	-0.751459963	-0.918886841	-0.708277826
Lpin2	-0.137844583	-0.028458143	0.133017031	-0.018948099	0.020527386	0.190609346
Lyl1	-0.909639624	-0.868324437	-0.945611887	-0.817891568	-1.012938129	-0.975558208
Maf	-1.285040629	-1.389570693	-0.690165468	-1.325002146	-0.561638818	-1.313776744
Mafb	-1.348443004	-1.34763974	-0.911707934	-0.722520687	-1.277474118	-0.346207833
Maff	0.787736152	0.961620522	0.517850572	1.518305157	0.975556911	1.87761299
Mafg	1.485013657	1.505400784	1.225959532	1.108085573	0.953020244	1.14361783
Mafk	1.177893195	1.115237977	0.674254395	0.855882096	0.696178441	1.229298023
Maml1	-0.181033968	-0.171555171	-0.079027328	-0.152156168	-0.091704684	-0.026844869
Map3k10	-0.048982693	-0.104520607	-0.11392595	-0.13460989	-0.219629908	0.048965979
Max	1.376180893	1.427539846	1.02748754	1.119772253	1.046328393	1.155783382
Maz	1.422017249	1.375327055	1.236002763	0.890450409	0.923697601	0.906952399
Mbd1	0.026854032	-0.017389632	0.037902989	0.107571624	-0.235830661	0.066363003
Mbd2	0.973362051	0.997194382	0.869586564	1.174351048	0.505267475	1.049051172
Mbd3	1.405009986	1.298771806	1.317497567	1.242766244	1.528291833	1.039559712
Mbd4	-0.134656461	-0.123612968	0.069527838	-0.017368926	0.140985785	-0.074277018
Mbtps2	1.603360642	1.660872566	1.518306761	1.619976041	1.340244835	1.748798026
Mecom	-0.86072981	-1.132961672	-1.387917579	-1.680927714	-0.935818349	-1.770803019
Mecp2	-0.066385655	-0.247501464	0.053708752	0.177762735	-0.083779863	0.39864516
Med1	0.319626359	0.270379613	0.587676652	0.433050929	0.466217082	0.417508898
Med12	1.216456912	1.177318852	1.533336355	1.553924692	1.054515796	1.770803019
Med13	-0.193891749	-0.186009254	-0.098048412	-0.172953192	-0.052127759	-0.17936765
Med14	0.009476905	0.012646708	-0.110748289	-0.001578915	0.16814817	0.004736783
Med16	1.006738421	0.940598117	0.826724634	0.678215446	0.710303279	0.783179593
Med17	0.109197527	0.153936804	0.408915133	0.388413469	0.546928269	0.339512969
Med21	1.614758649	1.579779036	1.569808859	1.625806004	1.332587317	1.564476726
Med23	1.190553049	0.989467126	1.229293616	1.367675877	1.082328175	1.351881236
Med24	0.067968652	-0.015808619	0.279893499	0.08694885	0.10757198	0.026844869
Med27	0.95582794	0.952913773	0.926108861	0.980628858	0.921289577	0.802589227
Med30	1.756638958	1.788080349	1.851053488	1.859758495	1.785957172	1.741646315
Med4	1.570350303	1.715923587	1.336403346	1.332582904	1.359737829	1.344104786
Med6	0.149014171	0.173159375	-0.155351405	-0.166546615	0.091704684	-0.171351693
Med7	1.644201654	1.682931602	2.023074492	1.988247638	2.07366612	1.825742063
Mef2a	0.363137212	0.493347891	0.160146982	0.327831458	0.293050305	0.583934999
Mef2b	-0.313816447	-0.406827295	-0.502580076	-0.424402819	-0.004736777	-0.147367119
Mef2c	-1.448319691	-1.300594964	-0.390116028	0.381615972	-0.539616983	0.591430706
Mef2d	1.117222781	1.124056147	0.499897409	0.888113189	0.395230124	0.881134304
Meis1	-0.359766973	-0.385471501	0.077443612	-0.4054862	-0.774645545	-0.359644217
Meis2	0.476958353	0.504074772	0.654600308	0.41750696	-0.06794537	0.718438955
Meis3	0.163402397	-0.156336406	-0.327831804	-0.467974894	-0.18418244	-0.024475712
Men1	0.567380683	0.611041145	0.19704312	0.229342467	0.378225043	0.168148394
Meox1	-0.778105367	-1.020738035	-1.336403346	-1.216036203	-0.730729364	-1.813506424
Meox2	-2.684289359	0.161938966	-2.744214169	-0.316195719	-2.506501384	-2.543801746
Mesp1	-0.157003665	-0.208571217	-0.268421238	-0.390115616	-0.439125194	-0.608418198
Mesp2	-0.496497246	-0.660275575	-0.447827675	-1.011622431	-1.04497058	-1.0103165
Mettl3	1.48974191	1.566334521	1.643634747	1.302701178	1.493991487	1.249593718
Mga	0.096495342	0.229615874	0.245579841	0.407199857	0.578333752	0.266786192
Mier1	0.101256744	0.082293257	0.007894662	0.155351241	0.268421844	0.140985972
Mier3	0.728922917	0.808993664	0.823405094	0.899847969	1.016885601	0.99859744
Mitf	-0.800691067	-0.915183778	-0.99085618	-0.778902437	-0.082195541	-0.546928996
Mixl1	-0.735102649	-0.753402084	-0.706251777	-1.068315983	-0.361327773	-0.915293787
Mkl1	0.554458594	0.378674684	0.55059355	0.139390938	0.485650445	0.386714232
Mkl2	0.075886252	0.074365221	0.107571738	0.063198286	0.071110791	0.193825591
Mkx	0.469017319	0.457108729	-0.281535345	-0.137796909	-0.25535334	-0.220438847
Mlf1ip	-0.069551819	-0.037948134	0.329497618	0.036322955	0.364698897	-0.182577208
Mll1	0.760106106	0.562306504	1.202990001	1.079506052	0.906951193	1.363700263
Mll3	0.214854599	0.461495532	0.658510872	0.582063461	0.692168072	0.606522165
Mll5	0.61432899	0.788402477	0.860433038	0.878812012	0.625580834	0.978092684
Mlx	0.888420447	1.034063054	0.811309603	0.798246535	0.64486845	0.621751911
Mlxip	0.890758476	0.886836739	1.090832989	1.049046304	1.006393576	1.284602162
Mlxipl	-0.980968123	-1.020738035	-1.277471237	-1.625806004	-0.574610088	-1.520793548
Mms19	0.970839069	0.936930866	1.014249924	1.263407121	0.897494183	1.253026305
Mnt	0.402201521	0.463252712	0.498110945	0.459192343	0.28646607	0.410632645
Mnx1	-2.094790994	-2.089656133	-1.680929489	-1.553924692	-0.891623783	-1.793692982
Morf4l1	2.441717513	2.314179762	2.584969334	2.543789941	2.543798364	2.5849786
Morf4l2	2.818172291	2.686559927	2.744214169	2.744211271	2.909036468	2.817210707
Mpnd	1.626368479	1.709176841	1.625807721	1.668239307	1.404528717	1.905547893
Msc	1.223060613	0.708105576	1.082325735	0.824509735	0.209937102	1.105192399
Msgn1	-0.509029163	-0.156336406	-0.576469629	-0.57646902	-0.697182769	-0.671292353
Msl3	1.348443004	1.517640136	1.443369062	1.680927714	0.960478688	1.461353032
Msx1	0.13306291	0.465011308	-0.517850572	-0.429587865	-0.487426059	-0.652651087
Msx2	-1.117222781	-1.077979558	-0.837855698	-1.236001458	-0.258616326	-0.105984248
Msx3	-0.295623893	-0.575293194	-0.570893022	-0.798246535	-0.711317562	-0.640992924
Mta1	0.412490636	0.472060015	0.339511752	0.485648837	0.314538009	0.311223479
Mta2	1.620536499	1.517640136	0.696176871	0.796082633	0.950545757	0.635196187
Mta3	0.931272767	0.98434794	0.945611887	1.273930742	0.83562316	1.180637599
Mtf1	-0.088564434	-0.129986669	-0.066362765	-0.052127587	-0.088534098	-0.099635354
Mtf2	0.431467978	0.518467371	0.469736184	0.42785825	1.11684009	0.376531067
Mxd1	-0.034755071	-0.053772724	0.018948119	0.206709869	-0.278253028	0.312880527
Mxd3	0.11873553	0.226371909	0.163346057	0.033163233	-0.014210752	-0.378225546
Mxd4	0.510825877	0.484451589	0.137797055	0.422676989	-0.10122206	0.537794354
Mxi1	1.656384711	1.795822968	1.614201894	2.060515808	0.899850949	1.915196089
Myb	-1.174757335	-1.112317589	1.079507192	-0.414066422	0.361327773	-0.473263816
Mybbp1a	2.269653132	2.251712545	2.411616913	2.011193759	2.115384383	1.687381725
Mybl1	0.414209675	0.731598068	-0.208323089	-0.117104628	-0.302950437	-0.112337382
Mybl2	0.550783456	0.626324536	0.888114127	0.400352285	1.347981111	-0.144175817
Myc	0.58413431	0.27858382	2.289634625	2.472364117	1.456812507	2.011203092
Mycbp	0.561831266	0.599670777	0.539615766	0.593307025	0.759845741	0.402064287
Mycl1	-1.226382379	-1.12110717	-1.371680895	-1.003784371	-0.144175626	-0.809125968
Mycn	0.986070244	0.97671667	1.363695375	1.321239931	0.796085269	-0.412349891
Mycs	-1.292234736	-0.868324437	-1.646656796	-1.456807683	-1.580623034	-0.999892831
Myf5	-2.525579636	-2.863538267	-3.034459122	-2.631012227	-2.047723024	-2.909040336
Myf6	-1.099798486	-1.225755779	-1.646656796	-1.707141702	-1.697181188	-1.472832094
Mynn	0.383446309	0.329890074	-0.025265325	0.419229067	0.337841172	0.354598152
Myod1	-1.581164642	-1.383432252	-1.999592273	-1.977153312	-1.707147354	-2.506504716
Myog	-0.909639624	-1.020738035	-0.795002907	-0.867290512	-0.846837135	-0.711318508
Mysm1	-0.388547847	-0.438777675	-0.273333544	-0.32949727	-0.309566866	-0.164946806
Myst2	0.192282831	0.239362277	0.606519991	0.438255217	0.552430807	0.554269408
Myst3	-0.096495342	0.007904065	0.510649749	0.296346156	0.291403076	0.324504041
Myt1	-1.70106733	-1.907810706	-1.851053488	-1.202988731	-1.68093328	-1.110998293
Myt1l	-0.968322198	-0.818866603	-1.219331611	-1.461346251	-1.351879439	-1.412980674
Mzf1	-0.120326215	-0.093401223	-0.434784851	-0.402062421	-0.39864463	-0.407201747
Nab1	0.339628853	0.30827756	0.125056965	0.301297397	0.187394806	0.237454364
Nab2	0.863012254	0.886836739	0.736914578	0.668330633	0.637125224	0.467977066
Nanog	-1.814125419	-2.089656133	-2.411616913	-1.508471379	1.748795701	-0.985733788
Nasp	0.227800904	0.295048667	0.507059186	0.288110009	1.071104578	0.03000398
Ncoa1	-0.173013028	-0.249131233	0.324502877	0.179366817	0.198653437	0.150559909
Ncoa2	0.02053442	0.075950442	0.316196053	0.322839412	0.112337232	0.521462842
Ncoa3	0.316305112	0.247501464	0.361326958	0.743128763	1.090835449	0.72252404
Ncor1	0.342975522	0.450981775	0.865000815	0.759843225	0.676235488	0.985733788
Ncor2	1.052139288	0.915183778	0.998593861	0.764054768	0.718438	0.955501804
Neurod1	-1.452801136	-1.34763974	-2.011195882	-1.915187201	0.448700876	-1.328789223
Neurod2	-0.530699669	-0.529331837	-0.554267422	-0.80041415	-0.680202543	-0.662433824
Neurod4	-1.728191975	-2.251712545	-1.548717595	-1.886754279	-2.035247788	-1.707149624
Neurod6	-2.525579636	-2.089656133	-2.472366728	-2.683361005	-2.322749673	-2.5849786
Neurog1	-1.01987535	-1.129983308	-1.602807817	-1.219330324	-1.454554335	-1.087992458
Neurog2	-1.557083329	-1.483915964	-0.489202095	-2.194277232	-2.358596392	-2.683373457
Neurog3	-1.439442298	-1.408304134	-0.526889263	-1.266899539	-0.519656105	-0.902213882
Nfat5	-0.610524719	-0.595897712	-0.163346057	-0.266784954	-0.29799675	-0.014210771
Nfatc1	-0.608625866	-0.821071323	-0.967988329	-0.403773724	-0.672278961	-0.436521178
Nfatc2	-0.322951104	-0.25402449	-0.541440888	-0.245579582	-0.556108395	-0.274973414
Nfatc3	0.849383562	0.903285249	1.379754135	1.336401934	1.168119467	1.174356497
Nfatc4	-0.410772804	-0.547578467	0.180971549	-0.356277519	-0.105984107	-0.321178665
Nfe2	-1.126062324	-1.225755779	0.642927613	-0.90694819	-0.828944559	-1.071106002
Nfe2l1	1.439442298	1.337995102	1.700480816	1.425840055	1.367680405	1.801534315
Nfe2l2	0.336285951	0.437039541	0.528702113	1.102298148	0.75774497	1.149679508
Nfe2l3	-0.266877253	-0.134770363	0.283177945	-0.131424226	-0.664397027	0.039483219
Nfia	-0.354719185	-0.285160546	0.086948942	0.15375351	-0.593308989	-0.185788632
Nfib	-0.042658262	0.068026145	1.076697131	-0.115515084	-0.288110963	-0.260249188
Nfic	0.487593077	0.805719996	0.591428586	0.519654384	-0.025265382	0.218013333
Nfil3	-0.231043318	-0.406827295	-0.498110945	-0.09170438	0.144175626	0.393525109
Nfix	0.459351208	0.371895134	0.640990626	0.813499134	0.125057247	0.602736569
Nfkb1	1.102679507	1.239162877	1.113911225	1.400336093	1.03820998	1.400342591
Nfkb2	0.745464566	0.673078178	0.201874264	0.048965752	0.179367411	0.164946806
Nfkbia	1.364165728	1.670228069	0.996008062	1.379752678	1.119775961	1.859767126
Nfkbib	0.184245551	0.09975367	0.214780519	0.148962635	0.274973048	0.125057413
Nfkbie	-0.684414682	-1.092132253	-1.817548516	-0.871885332	-0.621751084	-1.687381725
Nfx1	0.872186976	0.905654799	0.61602196	0.702212593	0.639057463	0.545098467
Nfxl1	-0.12987681	-0.071195329	-0.131424365	-0.171350898	-0.098048633	-0.058453109
Nfya	0.169807767	0.202114712	-0.121875166	0.125056833	0.080611423	0.08219565
Nfyb	1.310516359	1.30425417	1.19654179	1.344098548	1.548721088	1.171233112
Nfyc	1.329242772	1.137447958	1.325003545	1.032831781	1.29905063	0.885784882
Nhlh1	-1.159246942	-1.020738035	-1.564471118	-1.741638233	-2.220836463	-1.658902642
Nhlh2	-2.094790994	-2.443782896	-1.882161727	-2.411614367	-1.977159858	-2.101075123
Nkx1-2	-1.329242772	-1.371307773	-1.009003978	-1.062770405	-1.222641669	-0.885784882
Nkx2-1	-0.812684521	-1.483915964	-1.412975609	-0.772518472	-1.625811387	-0.960479965
Nkx2-2	-2.967008774	-1.483915964	-0.852481974	-1.668239307	-2.130139613	-2.177403114
Nkx2-3	-0.505440607	-0.361757325	-0.507059186	-0.512446938	-0.337841172	-0.017369006
Nkx2-4	-0.4646183	-0.381221445	-0.734849192	-0.888113189	-1.035518881	-0.824513561
Nkx2-5	-0.393659429	-0.324056721	-0.579264604	-0.698185483	-0.734850849	-0.589553703
Nkx2-6	-0.152208809	-0.022132943	-0.604626125	-0.668330633	-0.73691624	-0.644869307
Nkx2-9	0.582264836	0.457108729	-0.447827675	-0.317855333	-0.069527995	-0.505268147
Nkx3-1	-1.114295425	-1.483915964	-1.910343094	-1.489226687	-0.6198396	-2.425997497
Nkx3-2	-1.08269904	-1.020738035	-0.610314215	-0.567184456	-0.940704992	-0.620795886
Nkx6-1	-0.928847826	-1.225755779	-0.429588319	-0.41750696	-0.651675361	-0.522366499
Nkx6-2	-0.778105367	-1.776661616	-0.422677436	-0.36807292	-0.476794977	-0.337006298
Nkx6-3	-1.714473361	-1.776661616	-0.818992988	-1.079506052	-1.265155606	-1.472832094
Nmi	0.546199873	0.314911938	1.313772035	1.209486937	0.682190056	1.001189889
Nobox	-0.549865824	-0.482676895	-1.436744887	-1.119772253	-1.04497058	-0.798250239
Npas1	-0.665608019	-1.225755779	-0.752505793	-0.521460423	-0.8156961	-0.433052939
Npas2	-0.958314926	-0.947970438	-0.614117175	-0.23258496	-0.899850949	-0.055290195
Npas3	-1.694476417	-1.402005479	-1.619977752	-1.479806121	-1.082328175	-1.105192399
Npat	-0.02053442	-0.026876747	0.226102603	0.10280881	0.221247343	0.229343531
Npm1	3.240342215	3.243083132	3.239224972	3.239221551	3.239232276	3.239236583
Nr0b1	0.580397376	0.355019232	-0.102015343	1.125672879	1.371683988	0.95054702
Nr0b2	-0.283275616	-0.208571217	-0.55059355	-0.587676031	-0.513348118	-0.798250239
Nr1d1	0.57666846	0.582757358	-0.017368944	0.730726944	-0.177763324	0.676236387
Nr1d2	0.351358972	0.227993594	0.266785236	0.631340506	0.243953855	0.443473364
Nr1h2	1.380230027	1.261431925	1.355795195	1.28818375	1.137596037	1.246175674
Nr1h3	-0.580397376	-0.482676895	-0.498110945	-0.672276735	-0.697182769	-0.855886068
Nr1h4	-0.755906438	-1.225755779	-0.844584014	-0.926107883	-0.781040015	-1.241075523
Nr1i2	-1.314225169	-1.225755779	-1.049047412	-1.328783057	-1.225962297	-1.030160249
Nr1i3	-0.828118685	-0.868324437	-0.752505793	-1.158846019	-1.55654997	-1.367682223
Nr2c1	0.195501164	0.15553644	0.052127642	0.256983643	-0.274973048	0.085364508
Nr2c2	-0.195501164	0.015808619	0.364698075	0.319515817	0.311223065	0.383315474
Nr2e1	-1.887407033	-2.292361752	-1.569808859	-1.597185661	-2.115384383	-1.443374236
Nr2e3	-0.970839069	-1.313478624	-1.614201894	-1.470514053	-1.434553902	-1.256473599
Nr2f1	0.998938286	1.188374752	0.001578917	-0.443471306	-0.350399468	0.195434458
Nr2f2	-0.265241394	-0.283515231	0.044223948	-0.239077265	-0.728673233	-0.383315474
Nr2f6	0.93370315	0.896206512	0.745207536	0.52326815	0.791768503	0.385014301
Nr3c1	-0.039496696	0.049024126	-0.082195356	-0.120284601	-0.072693765	0.090119398
Nr3c2	-1.002830794	-1.483915964	-0.895140332	-0.459192343	-1.072500201	-1.454556269
Nr4a1	1.68795767	1.722748523	1.801527857	1.886754279	1.256471929	2.035250494
Nr4a2	-0.342975522	-0.311593052	-0.230963656	-0.312879075	-0.393524586	0.042643706
Nr4a3	-0.468136798	-0.513057843	-0.743129548	-0.883453124	-1.3757095	-0.783179593
Nr5a1	-0.948401892	-0.610090643	-0.999889247	-0.759843225	-0.993431092	-0.844587041
Nr5a2	-0.739237971	-0.713179405	0.012631663	0.321177174	0.429589287	-0.123466353
Nr6a1	-0.694409734	-0.683001055	-0.346206592	-0.720476663	0.309566866	-0.420954361
Nrf1	0.2701511	0.144347024	0.368073308	0.16494604	0.45219304	0.163346643
Nrg1	-0.980968123	-0.482676895	-0.658510872	-0.476793398	-0.875346363	-0.604628293
Nrip1	-0.091736107	-0.080707256	0.104396263	0.020527318	0.048965914	0.260249188
Nrl	-1.609033745	-1.020738035	-1.080915399	-0.953017089	-1.02882346	-0.822303527
Nsd1	-0.017374935	0.061689773	0.487424959	0.431318756	0.720479049	0.483876992
Nufip1	1.475654646	1.434069329	1.489228259	1.281024978	1.734579582	1.313776744
Obox2	-1.735173944	-1.776661616	-1.741640072	-2.358588582	-2.472372303	-1.915196089
Obox3	-0.719704678	-1.483915964	-1.436744887	-1.533334736	-1.809484683	-1.344104786
Obox5	-1.234746038	-1.776661616	-0.891621772	-0.985729214	-0.971766813	-0.967991799
Obox6	-0.735102649	-0.575293194	-1.140598475	-1.259929922	-0.959231939	-1.508478379
Oip5	0.936139011	1.064037368	0.578332448	0.802585502	0.798249178	0.373145319
Olig1	0.993771496	1.298771806	-1.080915399	-1.434549152	1.355798252	1.533341851
Olig2	-0.451474134	-0.156336406	-2.384273153	-2.543789941	-0.218013043	-1.225963927
Olig3	-0.009476905	-0.660275575	-0.21155071	-0.187394186	-1.454554335	-1.763373644
Onecut1	-1.253453994	-0.947970438	-1.734575671	-1.58609252	-1.649697556	-0.930955009
Onecut2	-2.011889565	-1.639585476	-1.809480603	-2.115377379	-1.915193542	-1.447825512
Onecut3	-1.647224745	-0.753402084	-0.78961382	-0.911706971	-1.072500201	-0.94807829
Optn	0.440144815	0.112470781	0.623663419	0.892792464	0.469737243	0.732789537
Osr1	-1.557083329	-1.776661616	-0.729699271	-1.090831838	-0.268421844	-1.400342591
Osr2	-1.134989958	-0.965374145	-2.087170156	-1.430181153	-1.825739636	-2.115387195
Otp	-0.443624732	-0.753402084	-0.48564935	-0.706251031	-0.746249411	-0.992145258
Otud7b	0.831451476	0.632093148	0.366385174	0.535970291	0.550594792	0.888117311
Otx1	-1.647224745	-1.225755779	-0.929738942	-0.757742461	-1.383827543	-0.686174038
Otx2	-2.372056076	-2.443782896	0.331164339	-0.009473628	1.452303497	-0.755648516
Ovol1	-1.02252373	-0.79919815	-1.408738107	-0.837854813	-0.996010308	-1.119777449
Ovol2	-0.909639624	-1.225755779	-0.311222363	-0.574608185	-0.015789848	-0.545098467
Patz1	0.692405246	0.635950473	1.038207638	0.943153565	0.938258892	1.165020109
Pawr	0.060055274	0.15713647	0.063198352	0.263515071	0.770399969	0.57275198
Pax1	-0.682423811	-0.72543149	-1.313772035	-0.83116392	-1.408741284	-1.03821136
Pax3	-0.993771496	-1.100728776	-0.034743088	-1.186959739	-0.27989413	0.543269748
Pax4	-0.599163961	-0.269560191	-0.412348413	-0.508853116	-0.546012779	-0.276613037
Pax5	-1.053507231	-0.868324437	-0.795002907	-0.629417624	-0.833392864	-0.831167777
Pax6	-1.105569629	-1.365319639	-1.113911225	-0.828941814	-0.61411856	-0.464459769
Pax7	-1.620536499	-1.34763974	1.174352288	-1.877604277	-1.528291833	-1.183795546
Pax8	-1.333043934	-1.34763974	-2.023074492	-1.404524067	-1.302705491	-1.668247048
Pax9	-0.796358051	-0.618664965	-0.245579841	-0.434784392	-1.168119467	-0.453941776
Pbrm1	1.52881551	1.695909728	1.548717595	1.328783057	1.513375133	1.452305428
Pbx1	-0.278348373	-0.112470781	0.289755977	0.012631649	-0.036323075	-0.098048763
Pbx2	0.612425757	0.496917219	0.336170003	0.281535048	0.445214132	0.633268646
Pbx3	0.597277971	0.794868884	1.412975609	1.225958238	0.84233894	0.970507811
Pbx4	-0.623878527	-0.811180883	-0.453940149	-0.346206227	-0.629419708	-0.279894502
Pbxip1	0.556298948	0.551249349	0.633266376	0.768279796	0.749374812	1.387922554
Pcbd1	1.356262823	1.483915964	0.84233704	1.54871596	0.822302433	1.009007594
Pcgf2	-0.258704943	-0.300829886	-0.258615743	-0.337840053	-0.060034702	-0.288111346
Pdlim1	-0.050564094	-0.182794016	0	-0.242327153	0.171351465	-0.120285159
Pdx1	-1.035873707	-0.624406249	-1.125674067	-0.738982307	-1.001188558	-0.768283361
Peg3	-0.43320075	-0.288453475	0.883454057	0.950542609	0.96297664	0.833393972
Pex14	1.27437148	1.345700892	1.062771527	1.140597271	0.978091384	1.022174836
Pfdn5	0.001579461	0.066441808	0.446955822	0.499896881	0.363012824	0.429589858
Pgr	-1.570350303	-1.124056147	-1.456809222	-1.643633011	-0.783178552	-1.249593718
Phc1	2.312223915	2.400578645	2.211808087	2.17739301	2.584975163	2.161112976
Phox2a	-0.2701511	-0.002371197	-0.646808787	0.105983756	-0.325335507	0.43825725
Phox2b	1.559715006	0.60345231	1.242767557	1.317496176	-1.288188015	0.662433824
Pias1	0.329611265	0.200501898	0.161746314	0.36469769	0.28153598	0.7472914
Pias2	0.716645393	0.692990933	0.753551646	1.065539131	1.23264409	0.842340059
Pias3	0.317965301	0.160337729	0.14736659	0.168147614	-0.066362915	0.462703258
Pias4	0.415929929	0.273659105	0.431319211	0.341183676	0.371453544	0.332833166
Pir	1.675129422	1.593512221	0.918884769	1.236001458	0.973028638	1.15272612
Pitx1	-0.58413431	-0.614848635	0.080611242	-0.608415375	-0.902212683	-0.714365728
Pitx2	-1.070077562	-0.974185392	-1.591616486	-1.619976041	1.161928726	-1.564476726
Pitx3	-0.612425757	-0.406827295	-0.668331339	-0.656553652	-0.569039352	-0.98829354
Pkn1	-1.496896808	-1.225755779	-0.886947319	-0.612213951	-1.02882346	-0.671292353
Pknox1	0.682423811	0.756545838	0.476793902	0.644866314	0.284821945	0.396937331
Pknox2	-0.960807801	-0.79919815	-0.169749219	-0.85361366	-0.759845741	-1.295414623
Plag1	-1.518830441	-0.829930023	-1.475145852	-0.633265707	-1.438949235	-0.718438955
Plagl1	0.244037447	-0.176369111	0.224483435	0.12346578	0.283178584	-0.904580622
Plagl2	0.166604235	0.009484921	0.208323089	0.163345885	-0.208323559	0.144175817
Plrg1	1.735173944	1.743714496	1.886756271	1.809478692	1.966301767	1.809487089
Pml	0.371580824	0.39569998	0.102808919	0.546926458	0.381617236	0.17776356
Pms1	0.718684176	0.952913773	0.558870227	0.741053956	1.024828076	0.574610852
Pou1f1	-1.533865219	-1.020738035	-2.130134809	-1.146638124	-2.1857651	-1.308222108
Pou2af1	-2.745160678	-2.443782896	-2.249033777	-2.384270635	-2.258847065	-2.130142445
Pou2f1	0.714609559	0.671101479	0.604626125	0.539615196	0.597073381	0.523270578
Pou2f2	-1.070077562	-1.092132253	-1.051776519	-0.902209696	-0.881133132	-0.890454541
Pou2f3	0.028434091	-0.002371197	-0.710301677	-0.990855134	-0.776773533	-0.748333201
Pou3f1	-0.890758476	-0.938151895	-0.650699649	-1.096547117	1.242770359	-0.935819593
Pou3f2	-0.62196413	-0.388876509	-0.563484807	-1.273930742	-1.110996816	-0.881134304
Pou3f3	-1.443866895	-1.151044737	-0.84233704	-0.970503307	-0.811311432	-0.741057394
Pou3f4	-0.426277331	-0.614848635	-0.598957374	-0.55794814	-0.824512465	-0.869589681
Pou4f1	-2.290424344	-1.599089718	-0.831164798	-1.043611219	-0.798249178	-0.61793118
Pou4f2	-2.178146316	-1.020738035	0.395229233	-1.727594284	-0.404631155	-1.87761299
Pou4f3	-1.277911851	-1.483915964	-1.165015933	-0.860432129	-1.196544489	-1.602813562
Pou5f1	3.035505739	3.038073391	2.440875629	2.817197633	2.631020938	1.955671475
Pou6f1	-0.200332442	-0.220700615	0.11392595	0.158547888	-0.147366923	0.198653701
Pou6f2	-1.159246942	-1.020738035	-1.396173815	-1.054512304	-0.971766813	-1.225963927
Ppara	-1.2431962	-1.115237977	-0.776771781	-0.654599617	-0.826726498	-0.676236387
Ppard	0.253809799	0.260558231	-0.288110314	-0.250463072	-0.332832724	-0.197043826
Pparg	-1.126062324	-1.225755779	-0.297996078	-0.496325534	0.631342597	-0.113926358
Ppargc1a	-1.915849793	-1.927310378	-1.553926333	-1.763365461	-1.674555627	-1.608484729
Ppargc1b	-0.501858492	-0.365132458	0.060034567	-0.471497927	-0.171351465	-0.015789869
Ppp1r13l	0.867590566	0.877543387	0.139391085	-0.041063221	0.329498361	0.424404789
Pqbp1	1.508993261	1.397836763	1.87760626	1.842481587	1.877610494	1.793692982
Prdm1	-1.159246942	-1.225755779	-0.618883304	0.391818886	0.120284999	-0.301298795
Prdm10	-1.368149047	-0.965374145	-1.756033284	-0.983175865	-1.543553687	-0.906952399
Prdm11	-0.245664544	-0.227993594	-0.366385174	-0.431318756	-0.443472774	-0.582066162
Prdm14	-1.814125419	-2.089656133	-1.266900877	-2.289632207	0.294698324	-2.211816015
Prdm15	0.434934813	0.426637907	0.41578652	0.213165113	0.156150771	0.28317896
Prdm16	-1.20990538	-0.959125538	-1.461347794	-0.75564501	-0.990858415	-1.13460269
Prdm2	0.484042151	0.543914873	0.672277445	0.658510176	0.608417389	0.678218594
Prdm4	1.372154002	1.249364732	1.158847243	0.99600701	1.065542659	1.006394913
Prdm5	0.858451803	0.612943791	0.855883	0.569037468	0.498112069	0.710304224
Prdm6	-0.29892425	-0.208571217	-0.639056022	0.060034504	-0.363012824	-0.256984836
Preb	1.04940924	0.908029392	0.965478389	0.869585646	0.91170999	0.943157942
Prkcb	-0.571089929	-0.690987507	-0.307910815	0.354596507	-0.576470929	-0.883457224
Prkrir	1.586641255	1.610394782	1.543550207	1.470514053	1.417241625	1.559182818
Prop1	-1.159246942	-0.753402084	-1.128639014	-1.122717719	-1.239380922	-1.43018779
Prox1	-1.778937619	-1.917470358	-1.321241326	-2.161102947	-2.161110103	-0.431320757
Prox2	-1.041265229	-0.947970438	-0.865000815	-0.77464298	-0.850221965	-0.772522057
Prpf6	0.625795193	0.665186874	1.019523705	0.846834331	0.918886841	0.755648516
Prrx1	-0.57666846	-0.779830992	-0.047385069	-0.561636959	0.390116908	0.708277826
Prrx2	-0.027644053	-0.324056721	-0.213972859	-0.255352495	0.909328038	1.011627125
Prrxl1	-0.884922402	-0.868324437	-1.140598475	-1.49398654	-1.518310185	-1.020850211
Psip1	1.480318085	1.550562234	1.602807817	1.503608284	1.778328266	1.336408136
Psmc2	1.592165451	1.535162674	1.475145852	1.363693935	1.470518922	1.299052357
Psmc3	2.507360249	2.292361752	2.358591073	2.230035481	2.411622352	2.289642832
Psmc5	2.249809493	2.179988751	2.506495732	2.115377379	2.440881134	1.977162487
Psmd9	-0.145821039	-0.187617585	-0.080611242	-0.214780292	-0.185788385	-0.235830974
Ptf1a	-1.496896808	-1.225755779	-0.95674071	-0.923694543	-1.239380922	-0.691168123
Pttg1ip	0.674486953	0.56045895	0.943154561	1.421525449	1.199762416	1.408743157
Pus1	1.810104712	1.947563432	1.720699041	1.543548577	1.202992714	1.317502289
Pyhin1	-0.643149366	-0.370202898	-2.145364903	-1.945244443	-0.690167024	-0.776774566
Rad54l2	0.058473061	0.02292354	-0.02052734	-0.121875038	0.033163343	-0.050546841
Ran	2.212570963	2.232693979	2.047718406	1.905539051	2.268875691	1.935040776
Rara	0.275067269	0.59025379	0.772519288	-0.012631649	0.27989413	-0.094876311
Rarb	-0.56460382	-0.406827295	-0.498110945	-1.834043803	-0.98317912	-0.954260929
Rarg	1.239805602	1.322815024	1.456809222	1.143612523	1.219334361	1.068320941
Rax	-0.909639624	-0.868324437	-0.379919741	-0.534150487	-0.366386	-0.764058313
Rb1	0.216470892	0.304965418	0.158548056	0.480331086	0.086949138	0.642929918
Rbak	0.912022391	0.797031669	0.747288721	0.672276735	0.420953801	0.745210207
Rbbp5	1.123106142	1.080792967	1.277471237	1.452298689	1.508476374	1.259935769
Rbbp7	2.745160678	2.747482735	2.817200608	2.909026836	3.034465965	2.683373457
Rbbp9	0.475191118	0.708105576	-0.104396263	0.221246611	0.70423272	0.368074628
Rbfox2	0.354719185	0.293398689	0.142580204	0.415786081	0.226103113	0.480333315
Rbl1	-0.13625035	-0.012646708	0.273333544	0.037902949	0.041063357	-0.033163387
Rbl2	0.279990037	0.407685294	0.554267422	0.885780772	-0.011052661	0.541442829
Rbm4	-0.067968652	-0.117244232	0.396935908	0.248834589	0.519656105	0.496327837
Rbpjl	-0.500069828	-0.363444379	-0.508853654	-0.548758799	-0.550594792	-0.476795611
Rbpms	0.168205787	0.1363656	0.326166893	0.436519152	1.085155279	0.232586039
Rcor1	1.213174694	1.14497586	1.096548275	1.239376819	0.837857587	1.199764011
Rcor2	0.796358051	0.969141276	-0.311222363	0.050546607	0.948077029	0.023686024
Rcor3	-0.356400779	-0.375282775	-0.388413879	-0.105983756	-0.381617236	-0.053708945
Rel	-0.928847826	-0.868324437	-0.760895659	-0.499896881	-0.924903608	-0.462703258
Rela	1.794305214	1.633636494	1.825735519	1.734573839	1.325006533	1.94525347
Relb	0.106020423	-0.093401223	0.535970857	0.161746143	0.322840481	0.738985737
Repin1	-1.310516359	-1.14497586	-1.256469095	-0.993427803	-0.291403076	-0.535972779
Rere	0.690403513	0.370202898	0.501685456	0.534150487	0.403775061	0.926112181
Rest	0.356400779	0.498704233	0.41922951	0.619837547	0.955500533	0.548761345
Rfx1	0.278348373	0.442257888	0.174556111	0.09011898	0.056871506	-0.048965979
Rfx2	-0.595394084	-0.454480826	-0.368073308	-0.369762093	-0.34285804	-0.331165526
Rfx3	-0.316305112	-0.298351013	-0.414066859	-0.501684926	-0.616023349	-0.734851826
Rfx4	-0.250549724	-0.231238751	-1.479807684	-0.957983495	-1.212759136	-1.266905418
Rfx5	0.641211711	0.656357858	1.212756401	1.29178782	0.778905016	1.39617882
Rfx7	1.668816462	1.62774418	1.707143505	1.631691302	1.158849856	1.674557853
Rfx8	-1.753005548	-1.225755779	-1.106636438	-1.014248853	-1.713886089	-1.054517198
Rfxank	-0.244037447	-0.280226873	-0.090119075	-0.066362695	-0.187394806	-0.004736783
Rfxap	0.680435617	0.777696975	0.724568475	0.938255786	0.332832724	0.815697185
Rhox4b	-0.421960477	-1.020738035	-1.577899639	-2.101065373	-1.523282191	-1.61420768
Rhox6	-1.597738235	-1.483915964	-0.621749682	-0.475026774	0.356278699	-0.633268646
Rhox9	-0.451474134	-0.324056721	-0.519654933	-0.642926934	-0.262698908	-1.201377608
Ripk3	0.800691067	1.149523589	-0.439993057	1.006390243	0.240702691	0.867294537
Rlim	0.645089417	0.748178798	0.385012921	0.545095937	0.789615601	0.565335997
Rnf138	0.753811554	0.773439417	0.505266336	0.776770961	1.222641669	0.698188723
Rnf14	0.963306609	0.934492944	0.357959909	0.806939511	0.743131224	0.656556698
Rnf2	0.647031878	0.527516828	0.261881456	0.478561499	0.415787458	0.284822324
Rnf20	-0.037916062	0.030039609	0.312879405	0.261881179	0.169749602	0.152156874
Rnf4	1.818175408	1.870835228	1.51337172	1.727594284	1.637638623	1.597193073
Rora	-0.436670174	-0.511257971	-0.015789813	0.211550487	-0.466217082	-0.125057413
Rorb	-1.430675949	-1.633636494	-1.9771554	-1.999590162	-1.425844776	-1.421532045
Rorc	-0.543455179	-0.381221445	0.144175301	0.140985318	-1.60848259	0.077443889
Rreb1	-0.099669362	-0.102931372	0.240702148	0.121875038	0.060034702	0.147367119
Rsf1	0.369890019	0.291749501	0.791766718	0.811308746	0.724570109	0.883457224
Rsl1	-0.665608019	-1.020738035	-0.673265594	-0.525077575	-0.959231939	-1.076700991
Runx1	-0.213238862	-0.23448632	-0.093290108	0.218012321	-0.140985785	0.145771284
Runx2	-0.260338018	-0.435302713	-0.133017031	-0.438255217	-0.770399969	-0.400354143
Runx3	-0.658737999	-0.598726721	-1.043612321	-1.225958238	-1.137596037	-0.892796607
Ruvbl1	2.000281954	2.103570121	1.915189223	1.834043803	1.90554536	1.443374236
Rxra	0.052145621	0.137961182	-0.304602613	0.270057669	-0.469737243	-0.109160268
Rxrb	1.632255813	1.648618088	1.63763493	1.533334736	1.461351089	1.602813562
Rxrg	-0.735102649	-0.753402084	-0.224483435	-0.688166435	-0.369763317	-0.743132212
Sall1	0.733039657	0.758645791	0.156949532	0.50705865	0.902212683	0.213166103
Sall2	-0.580397376	-0.482676895	-0.096462071	-0.099634892	0.589552919	-0.565335997
Sall3	-0.518029184	-0.72543149	-0.218012551	-0.639055347	-0.521462149	-0.289757015
Sall4	0.048982693	0.373588424	-0.43825568	0.785318047	1.945250884	-0.110748686
Sap130	0.886087222	0.886836739	0.928527567	1.046324929	1.14967798	1.137597549
Sap18	0.785589741	0.744014671	0.980629893	0.726617748	0.914097083	0.890454541
Sap30	2.161850618	2.214442516	2.472366728	2.334362781	2.289639788	2.334373614
Sap30bp	0.637343538	0.375282775	0.7163983	0.460946023	0.271696	0.327832979
Sart3	1.027841932	1.230757797	1.093686202	0.967987307	1.152724587	0.716400868
Satb1	-0.489370826	-0.376978193	-0.189001281	-0.379919339	-0.176159689	-0.045804616
Satb2	-0.263606238	-0.378674684	-0.166546791	-0.407199857	-0.809124892	-0.230964484
Scai	-0.284919541	-0.257290002	-0.321177514	-0.218012321	-0.30791151	0.053708945
Scand1	1.802149223	1.772905823	2.011195882	1.674550083	1.421530155	1.77833063
Scmh1	-0.208394942	-0.114061644	-0.19704312	0.101221725	-0.306256989	0.104396637
Scrt1	-0.692405246	-0.553087546	-1.239378128	-0.849089805	-1.057260559	-0.702215852
Scrt2	-0.512624228	-0.520273881	-0.724568475	-0.690164739	-0.674255916	-0.766169141
Scx	-1.336864285	-1.092132253	-0.505266336	-0.72456771	-0.749374812	-0.516049732
Sebox	-0.358083373	-0.524797533	-0.612214597	-0.702212593	-0.8004168	-0.559794202
Sertad1	1.035873707	1.044855341	1.291789184	1.70047902	1.438949235	2.087177638
Sertad2	1.134989958	1.089284434	0.902210648	1.060009737	1.102301798	1.281030923
Setd1a	0.047401413	0.090226414	-0.006315706	-0.237453262	0.06794537	0.153754223
Setd4	-0.053727277	-0.169951403	0.064780478	-0.079027245	-0.034743166	-0.11551562
Setd8	0.283275616	0.393992415	0.69818622	0.483874746	0.424404224	0.407201747
Setdb1	0.895449076	0.927211927	0.508853654	0.975553681	0.92611095	0.448701473
Setdb2	0.478727066	0.457108729	0.349559774	0.145770608	0.532334198	0.050546841
Sf1	1.707732317	1.540255759	1.299047701	1.232640009	1.36369845	1.3100692
Sfpi1	-0.205168359	-0.324056721	-0.427858702	-0.44695535	-0.412349342	-0.486538708
Shox2	-1.480318085	-1.574367409	-1.291789184	-1.165014703	-0.806942182	-1.317502289
Siah1a	0.660697705	0.79055431	0.704231132	0.895139387	0.640992072	0.957987941
Siah2	-0.184245551	-0.110880199	-1.134598623	-0.36469769	-0.27333416	-0.200264087
Sim1	-1.01459975	-0.806810268	-1.29540998	-1.896063709	-1.602811431	-1.966304381
Sim2	-1.435045459	-1.574367409	-1.131613835	-1.246169891	-1.229296388	-1.39617882
Sin3a	0.491150109	0.500492824	0.909325987	0.757742461	1.05177889	0.631343436
Sin3b	1.285040629	1.254514256	1.0011863	1.134597425	1.0738979	1.216041846
Sirt1	0.710546668	0.656357858	1.016883308	1.019522629	1.868613787	0.835624271
Six1	-0.304707674	-0.156336406	-0.847962428	-0.505265802	-0.439125194	-0.849093745
Six2	-0.295623893	-0.269560191	-0.729699271	-1.057257059	-0.697182769	-1.0103165
Six3	-0.785589741	-0.630167973	-0.720477424	-0.674253683	-0.86271664	-0.532334906
Six4	-0.33294677	-0.229615874	-0.678216162	-0.462701111	0.512448635	-0.612216792
Six5	0.082223706	-0.002371197	0.136203372	0.273333255	-0.359643739	-0.003157849
Six6	-2.178146316	-1.776661616	-1.882161727	-1.631691302	-1.359737829	-1.628749216
Ski	1.523804151	1.525093095	1.128639014	1.113910049	1.229296388	1.392038921
Skil	1.162326866	1.075174569	1.071102162	1.099418124	1.465919729	1.503615261
Skor1	-1.575734639	-1.077979558	-0.736914578	-0.712330213	-0.789615601	-0.846838261
Slc26a3	-1.935701253	-1.651658745	-1.966297333	-2.073659254	-2.10107233	-2.358599528
Smad1	0.781307643	0.784109608	0.757743262	1.016882234	0.820096379	1.113915218
Smad2	0.822584199	0.727483973	0.787464547	0.970503307	0.967990512	0.813502909
Smad3	0.263606238	0.414560044	-0.039483078	0.276611753	0.139391399	0.126648788
Smad4	1.956338994	1.87984263	2.115379613	1.966295256	1.614205534	2.130142445
Smad5	0.482268957	0.522082072	0.556107141	0.690164739	0.383314964	0.806943255
Smad6	-0.413350004	-0.045859008	0.489202095	0.862713783	0.557949987	1.47515114
Smad7	0.421098043	0.412839551	-0.219629413	-0.327831458	0.457441576	0.131424836
Smad9	-0.792039806	-1.225755779	-0.631341173	-0.221246611	-0.885783704	0.009473672
Smarca1	-2.094790994	-1.483915964	-1.340241812	-1.720697224	0.598958725	-1.855396184
Smarca2	0.921605262	1.002378788	0.950543613	1.49398654	-0.374837162	1.186965247
Smarca4	1.575734639	1.861975574	2.334365246	2.087167952	2.047723024	2.211816015
Smarca5	1.065907772	1.160227517	0.897492159	0.94807389	1.113913737	0.892796607
Smarcad1	1.105569629	1.072377925	1.049047412	1.082324592	1.518310185	0.78746737
Smarcal1	0.007897385	-0.106110103	0.221246844	0.028424257	-0.00157892	-0.063198579
Smarcb1	0.678450086	0.677039408	0.650699649	0.61602131	0.623664825	0.519656795
Smarcc1	0.783446912	1.015457972	1.190142556	0.923694543	1.099421764	0.706254309
Smarcc2	0.405626485	0.355019232	0.895140332	0.583932289	0.077443786	0.73691722
Smarcd1	-0.273427819	-0.192445477	0.026844773	-0.128239885	0.117105016	-0.066363003
Smarcd2	1.108468934	1.1065048	1.177487068	0.835620394	0.668332846	0.820097469
Smarcd3	-0.030014221	-0.002371197	-0.468855606	-0.074276673	0.478563084	-0.03000398
Smarce1	0.708519579	0.634020644	1.006391306	0.844583122	0.885783704	0.652651087
Smyd1	-0.589754932	-0.620576476	-0.490980764	-0.460946023	-0.965480567	-0.654602655
Snai1	-0.060055274	-0.269560191	-0.492760975	0.189001082	-0.245580395	-0.291403463
Snai2	0.110786488	0.017389632	-0.201874264	-0.945610889	0.460947549	0.214781288
Snai3	-0.216470892	-0.063273626	-0.682188517	-0.420952408	-0.371453544	-0.417508898
Snapc2	1.471022803	1.46766244	1.371680895	1.447818794	1.209490942	1.277475816
Snapc4	0.239972495	0.224750812	0.296346469	0.147366435	0.150559709	0.083779975
Snd1	-0.077470323	-0.060106073	0.109159877	0.026844745	-0.058453032	0.036323123
Snw1	0.960807801	0.879859673	1.161926106	1.299046329	1.171231555	1.222643295
Sohlh2	-0.413350004	-0.406827295	-1.864166916	-1.13759227	-0.541442109	-0.691168123
Sox10	-0.25217943	-0.126799181	-0.980629893	-0.811308746	-0.844585918	-0.840097289
Sox11	0.074302371	0.177974652	1.140598475	0.674253683	0.853616486	-0.774646575
Sox12	-0.187459018	-0.069610651	0.189001281	0.022106589	0.214781003	-0.209937381
Sox13	1.077068496	0.91997923	1.503609871	1.030155469	0.200263821	0.826727597
Sox14	-0.08143135	-0.002371197	-0.676233963	-0.975553681	-1.55654997	-1.044971969
Sox15	-0.665608019	-0.406827295	0.346206592	0.216396026	0.10280915	-0.620795886
Sox17	-1.206648835	-0.938151895	-1.625807721	-1.484500069	-0.429589287	-1.273936653
Sox18	-0.778105367	-0.575293194	-0.521460973	-0.1266482	-0.513348118	-0.169749827
Sox2	-0.719704678	-0.208571217	-1.945246498	-0.950542609	2.194284497	-2.080376186
Sox21	0.165003106	0.098165195	-0.386712846	-0.297995763	-0.198653437	-0.349561027
Sox3	-0.591632576	-0.60345231	-0.692166511	-0.69216578	-0.180971957	-0.926112181
Sox30	-2.372056076	-2.443782896	-1.700480816	-1.966295256	-1.421530155	-1.628749216
Sox4	0.33294677	0.419728843	0.284821303	0.190608462	0.443472774	-0.071110886
Sox5	-1.011972419	-0.908029392	-1.242767557	-1.006390243	-1.16501856	-1.340246617
Sox6	-1.219752172	-1.393691948	-1.379754135	-1.183790053	-1.076699559	-0.414068344
Sox7	-1.372154002	-1.483915964	-0.909325987	-1.180632121	-0.77252103	-1.591622191
Sox8	-1.814125419	-1.225755779	-1.700480816	-1.734573839	-1.151199958	-1.548723147
Sox9	-0.893101341	-0.78625425	-0.152156328	-1.177485824	-0.933383321	-1.040909941
Sp1	1.565010721	1.57167862	1.597187348	1.649692094	1.674555627	1.548723147
Sp100	-0.867590566	-0.370202898	-1.011623499	-0.621749026	-0.850221965	-0.316197186
Sp110	-0.485816855	-0.355019232	-1.229293616	-0.940701877	-1.096550748	-0.598959521
Sp2	0.429736488	0.27858382	-0.34453145	-0.349559405	-0.044224047	-0.024475712
Sp3	1.638199767	1.736641681	0.755645807	1.295408612	1.009006253	1.158851397
Sp4	-0.869886494	-0.7111477	-0.171351079	-0.213165113	-0.093290318	-0.206710828
Sp5	-0.537977916	-0.660275575	-0.548759378	-0.489201578	0.629419708	-0.711318508
Sp6	-0.109197527	-0.083879462	-0.408915133	-0.336169648	-0.402063752	-0.354598152
Sp7	-0.2701511	-0.575293194	-1.040906209	-0.878812012	-1.06693007	-0.729701886
Sp8	-2.372056076	-2.863538267	-1.425841561	-1.538421756	-0.390968405	-0.22448424
Spdef	-0.766430654	-0.575293194	-0.483875257	-0.815693399	-1.359737829	-1.137597549
Spen	0.983516011	0.91997923	0.978089178	0.772518472	0.583934223	0.831167777
Spib	-1.533865219	-1.225755779	-1.277471237	-1.30637337	-1.04497058	-0.928530895
Spic	-1.471022803	-1.574367409	-1.400337571	-1.263407121	-1.158849856	-1.102303263
Spz1	-1.647224745	-1.776661616	-1.080915399	-1.249587919	-1.506040402	-1.377732406
Sra1	2.023772272	1.917470358	1.988249737	2.073659254	1.925021879	2.177403114
Srebf1	1.771407438	1.827910107	2.087170156	1.713880415	1.434553902	1.484506957
Srebf2	1.299495756	1.330367142	1.099419285	1.340240397	1.19014524	1.421532045
Srf	0.720725924	0.762855663	0.464458104	0.552428978	0.722523079	0.700200879
Srsf2	2.11610923	2.089656133	1.748791757	1.720697224	1.756037244	1.523284216
Sry	-0.648976762	-0.538432977	-0.686171579	-0.743128763	-0.743131224	-0.93826014
Ss18	0.904889378	0.946738182	1.396173815	1.15272077	1.253024639	1.412980674
Ssrp1	2.335170393	2.443782896	2.249033777	2.161102947	2.161110103	2.047725747
St18	-1.681509259	-1.667093507	-2.073661444	-2.211805751	-1.763371299	-1.720705209
Stat1	-0.041077428	0.018970687	-0.045804452	-0.082195269	-0.266785837	-0.239078374
Stat2	-0.353038585	-0.44574341	-0.5432678	-0.391818886	-0.602735768	-0.156950094
Stat3	0.618142095	0.435302713	0.714363167	0.530516128	0.34285804	0.692168992
Stat4	-1.426333349	-1.776661616	-0.994717636	-1.25302049	0.764057297	-0.855886068
Stat5a	0.213238862	0.470295675	0.561637552	0.371452314	-0.247207579	0.331165526
Stat5b	0.512624228	0.597783192	0.017368944	0.297995763	-0.28975663	0.208323836
Stat6	1.263844218	1.28255213	0.99085618	0.728670821	0.86271664	1.125678102
Sub1	1.597738235	1.454030021	1.999592273	2.023072356	1.915193542	2.06052537
Sufu	0.006317885	0.026876747	-0.088533898	-0.168147614	-0.080611423	-0.163346643
Supt3h	1.08269904	1.023388655	1.222638912	1.027486455	0.621751084	1.099423226
Supt4h1	-0.189870377	-0.482676895	-0.398643731	-0.824509735	-0.660471391	-0.450446876
Supt5h	2.178146316	1.968639341	2.177395309	1.925015505	2.011200418	2.073668877
Supt6h	-0.007897385	0.036366257	0.302949754	0.031583498	0.218013043	0.120285159
Supt7l	-0.434934813	-0.518467371	-0.137797055	-0.211550487	-0.317856386	-0.189001959
Suv39h1	1.20017352	1.220783927	0.738983088	0.930950689	0.507060329	0.546928996
Suv39h2	0.222941719	0.344941813	0.117104752	0.018948099	0.726620154	-0.187395056
Suv420h1	-0.090150158	-0.128392764	-0.069527838	-0.044223901	0.011052661	0.102809287
Sycp3	-2.25962107	-2.089656133	-2.543792627	-1.988247638	0.738984754	-1.130129235
T	-1.814125419	-1.776661616	-1.202990001	-1.559175583	1.128641559	-1.050414761
Tada1	0.326279391	0.149140218	0.006315706	0.0063157	-0.104396498	0.064780711
Tada2a	1.236429074	1.204422853	1.591616486	1.523277147	1.523282191	1.707149624
Tada3	0.023694109	0.106110103	0.309566168	0.115515084	0.296347137	0.107572123
Taf1	0.200332442	0.17476402	0.25209248	0.316195719	0.385013789	0.222865649
Taf10	1.126062324	1.109406558	1.43894599	1.461346251	1.131616387	1.383829383
Taf5l	1.314225169	1.381397526	1.256469095	1.351874963	1.400340729	1.270413248
Taf6l	0.616234433	0.478246718	0.558870227	0.283177646	-0.006315721	-0.220438847
Taf7	-0.106020423	-0.173159375	-0.271695387	-0.201874051	0.59142992	-0.297997146
Taf9	2.048424686	2.025484126	2.060517984	1.877604277	2.230042865	1.817555031
Taf9b	-0.924014111	-0.956636449	-1.236002763	-1.174351048	-1.177489723	-1.801534315
Tal1	-1.533865219	-0.868324437	-1.577899639	-1.801525955	-1.291792097	-1.886763034
Tal2	-1.457311691	-1.330367142	-0.973026444	-1.113910049	-0.867293384	-1.024829438
Tbl1x	1.18104058	1.18203959	1.367677321	1.417236933	1.21604023	1.518312203
Tbl1xr1	0.115555048	0.203728046	0.177762923	0.171350898	0.174556504	0.234208201
Tbpl1	1.267337845	1.154094966	0.766166395	1.035515453	0.70625337	0.688169629
Tbr1	-2.25962107	-2.089656133	-2.268870574	-1.809478692	-1.988254221	-1.225963927
Tbx1	-1.038565727	-1.020738035	-1.277471237	-1.009002912	-0.976823369	-1.020850211
Tbx15	0.548948651	0.272018997	-0.364698075	-0.224483198	-0.565335246	0.017369006
Tbx18	0.231043318	0.549412992	-0.022106612	0.093290009	-0.312880111	0.471500115
Tbx19	-0.541627637	-0.633056605	-1.180633367	-1.222637621	-0.948077029	-1.347982904
Tbx2	-0.909639624	-1.020738035	1.060010856	0.009473628	-1.332587317	-0.329498799
Tbx20	-1.364165728	-0.534787265	-1.955664464	-2.035241049	-0.357960716	-0.286466451
Tbx21	-1.972377603	-2.089656133	-1.468212164	-1.5806178	-1.25130652	-1.950436225
Tbx22	-2.094790994	-1.483915964	-2.440875629	-2.584966604	-3.239232276	-2.631024436
Tbx3	-1.043972274	-1.066809395	-0.239077517	-1.336401934	-0.197043564	-1.58609988
Tbx4	-0.97589119	-1.092132253	1.110994311	-0.728670821	-0.94561402	-0.563486826
Tbx5	-0.728922917	-0.717251584	-0.755645807	-0.892792464	-1.003787695	-1.693898247
Tbx6	-0.884922402	-1.225755779	-1.680929489	-0.545095937	-1.239380922	-0.203486409
Tcerg1	1.544082593	1.530108693	1.310064504	1.31006312	1.60848259	1.355800055
Tcf12	0.572947474	0.540258489	0.686171579	0.614116526	0.301298394	0.517852428
Tcf15	1.068685585	0.859177944	0.600844828	0.317855333	1.27393496	-0.578334521
Tcf20	0.802863171	0.752355803	0.688167162	0.69216578	0.674255916	0.666364543
Tcf21	-1.216456912	-1.397836763	-1.161926106	-1.093685048	-1.513375133	-1.597193073
Tcf23	-0.853908982	-1.020738035	-0.741054738	-1.060009737	-1.383827543	-1.813506424
Tcf3	1.168519728	1.197966962	0.957984507	0.804760615	0.77252103	0.757745978
Tcf4	0.419374106	0.348297053	0.712330965	-0.104396152	0.368074138	0.253723197
Tcf7	-0.153806703	-0.1988896	-0.253722288	-0.373143588	0.541442109	-0.441733336
Tcf7l1	0.991197937	0.843340327	1.043612321	0.914094057	1.383827543	0.514248697
Tcf7l2	0.061637635	-0.036366257	0.190608663	0.356277519	-0.293050305	0.101222194
Tcfl5	1.256902465	1.261431925	1.259931252	0.556106553	1.842487687	-0.695175734
Tdp2	1.896719684	1.990617892	1.868609573	2.035241049	2.06052263	1.988256864
Tead1	0.308017017	0.039530105	0.462701599	0.516047337	0.698187795	0.730730335
Tead2	1.400820563	1.447312949	1.209488214	1.43894447	1.66824483	1.340246617
Tead3	0.321288291	0.192445477	-0.29469766	-0.342856905	-0.418369245	-0.486538708
Tead4	0.83367843	0.932060506	0.250463337	0.554266836	-0.386713718	0.911711202
Tef	0.011056449	0.087052504	0.171351079	0.57646902	0.066362915	0.466217702
Terf1	0.260338018	0.440517122	0.209936628	0.374835921	0.751462451	0.3195173
Terf2	0.558141171	0.536609239	0.660469902	0.548758799	0.436520598	0.528704009
Tfam	0.98863087	0.959125538	0.796083474	0.766165586	1.096550748	0.525080012
Tfap2a	0.805039036	0.343265636	0.849090702	1.105187271	-0.053708874	1.470520877
Tfap2b	-1.668816462	-1.898324068	-1.193336114	-1.564469466	-1.637638623	-1.277475816
Tfap2c	0.248920678	0.309934885	1.116837571	0.069527764	0.76828234	0.346207833
Tfap2d	-1.198562467	-1.483915964	-0.950543613	-1.171227677	-1.127157854	-0.41578801
Tfap2e	-1.415591915	-2.089656133	-0.760895659	-0.704230388	-0.72150069	-0.785321691
Tfap4	0.842627571	0.859177944	-0.139391085	0.075860007	-0.179367411	-0.427860235
Tfcp2	0.589754932	0.546661888	0.871886253	1.158846019	0.545097742	1.288189728
Tfcp2l1	-1.065907772	-1.069589557	-0.226102603	-0.268420955	-0.109160123	-0.307911919
Tfdp1	2.412448706	2.400578645	2.543792627	2.411614367	2.33437051	2.194287415
Tfdp2	0.232665426	0.290101098	0.835621276	0.648752315	0.785320647	0.916490574
Tfe3	1.906198304	1.853258232	1.661995509	1.614200189	1.713886089	1.700486912
Tfeb	0.519834167	0.378674684	0.275792145	-0.058452838	-0.162546501	-0.028424389
Tfec	-2.372056076	-1.776661616	-1.801527857	-1.842481587	-0.683184815	-1.999599441
Tgfb1i1	0.364823863	0.079914331	-0.193824896	-0.155351241	1.236005551	0.476795611
Tgif1	1.461851828	1.355445732	1.713882224	1.793684659	1.988254221	1.713888368
Tgif2	0.610524719	0.667155842	0.545096513	0.70019763	0.741056409	0.252093384
Thap1	0.900159287	0.893856791	0.572749927	0.694169574	0.716399915	0.593309778
Thap11	1.448319691	1.355445732	1.42152695	1.484500069	1.559180745	1.447825512
Thap2	0.158602741	0.02292354	0.033163268	0.349559405	0.088534098	0.286466451
Thap3	0.856178203	0.815566886	0.239077517	0.787463716	0.299647167	0.690167942
Thap4	0.341301714	0.257290002	0.155351405	0.150559211	0.400353611	0.291403463
Thap7	0.4646183	0.361757325	0.483875257	0.39864331	0.235830661	0.293050695
Thra	0.606729186	0.694997116	0.87881294	0.639055347	-0.048965914	0.728674202
Thrap3	1.277911851	1.244247786	1.508472972	1.313770648	1.412978796	1.332589088
Thrb	-0.687406043	-0.868324437	-1.149675387	-0.716397543	-0.976823369	-1.0103165
Tle2	-0.719704678	-1.225755779	0.420952852	-0.517850025	-0.667347931	-0.778906052
Tlx1	-0.451474134	-0.660275575	0.342857267	-0.060034504	-0.546012779	0.175358274
Tlx2	1.229717613	0.780899319	0.932165762	0.809122213	-0.28153598	0.844587041
Tlx3	0.265241394	0.27858382	-0.317025753	-0.550592969	-1.016885601	-0.326168062
Tmf1	-0.286564229	-0.306621073	-0.028424287	-0.109159762	-0.086949138	0.014210771
Tonsl	0.919201702	0.859177944	0.823405094	0.466215538	0.712332572	0.105984248
Tox	-1.565010721	-1.963289052	-1.299047701	-1.713880415	-1.079509627	-1.680935514
Tox2	-0.798522702	-0.72543149	-0.770398231	-0.664394828	-0.448700876	-0.874193659
Tox3	1.281468171	1.157155859	1.171228914	1.090831838	0.379920597	1.306379432
Tox4	0.735102649	0.723382027	0.874190525	0.608415375	0.730729364	0.772522057
Trib3	0.652873853	0.514859361	-0.25209248	-0.177762735	0.612215978	0.811312511
Trim24	0.030014221	0.109289895	0.184182024	0.342856905	0.357960716	0.714365728
Trim28	2.63192247	2.588048227	2.631015005	2.311424239	2.817206961	2.358599528
Trim32	1.030511868	1.099290437	1.125674067	1.051775408	0.8004168	0.774646575
Trim34a	-0.936139011	-0.823280001	-0.985730255	-0.485648837	-0.388414755	-0.284822324
Trip10	1.352342667	1.434069329	1.073895478	1.202988731	1.302705491	1.093690123
Trip11	-0.226180589	-0.295048667	-0.117104752	-0.08694885	-0.276612669	-0.093290442
Trip13	0.789886166	0.760749059	0.759844028	0.625578763	0.935818349	0.317856808
Trip4	0.014215621	-0.142750027	0.01421072	0.074276673	0.085364394	0.240703011
Trip6	1.935701253	1.898324068	1.452300222	1.591614805	1.484504984	1.6376408
Trp53	-0.206781384	-0.197277813	0.056871377	-0.12346578	0.009473659	-0.240703011
Trp53bp2	0.604834667	0.538432977	0.414066859	0.443471306	0.576470929	0.457442185
Trp63	-1.466422033	-1.377344967	-0.82894269	-0.74937233	-1.340244835	-0.978092684
Trp73	-0.431467978	-0.502283001	-0.510649749	-0.585803142	-0.604627489	-0.682190962
Trps1	1.260365816	1.207669506	1.484501636	1.222637621	0.205098082	1.01952736
Trrap	1.184199605	1.224095167	1.321241326	1.246169891	1.108089242	1.543555739
Tsc22d1	0.945938039	0.94920412	1.186960993	1.168115599	1.49878517	1.076700991
Tsc22d2	0.012636019	-0.068026145	-0.063198352	0.014210705	0.684180245	0.270058922
Tsc22d3	-0.185852047	-0.195666533	-0.436519613	0.053708696	-0.137797366	0.166547388
Tsc22d4	0.422823222	0.523891955	0.237453513	0.120284601	0.093290318	0.296347531
Tsg101	1.945917434	1.803673612	1.83404574	1.8686076	1.834049876	2.23004583
Tshz1	0.820377389	1.069589557	1.003785431	1.196540527	0.069527995	1.043616061
Tshz2	-0.965811393	-1.12701483	-0.031583531	-0.539615196	-1.727600004	-1.896072507
Tshz3	-0.421960477	-0.269560191	-0.168147791	-0.311222035	-0.33450128	-0.408916599
Ttf1	-0.061637635	-0.101342394	0.140985467	0.096461969	0.121875441	0.205098354
Tub	-0.895449076	-0.835499575	-0.806940363	-0.734848416	-0.460947549	-0.391820704
Tulp1	-0.451474134	-0.660275575	-0.180971549	-0.450444785	0.152156672	-0.457442185
Tulp2	-1.753005548	-1.776661616	-1.080915399	-1.108085573	-0.496327177	-1.498787162
Tulp3	0.247292286	0.211802683	0.05054666	0.209936407	0.176159689	0.436521178
Tulp4	0.219705165	0.255656909	0.548759378	0.567184456	0.487426059	0.904580622
Twist1	0.5526201	0.859177944	-0.360484816	-0.020527318	0.34536968	-0.180972198
Twist2	-0.328777958	-0.868324437	-0.765110562	-1.28818375	-0.200263821	-1.044971969
Ube2l3	2.087890043	1.907810706	2.073661444	1.945244443	1.859764653	1.842490137
Ube3a	0.461105495	0.328222277	0.219629413	0.47326162	0.396936803	0.475028979
Ubp1	1.226382379	1.08644533	0.817892431	0.62366276	0.793925052	0.768283361
Ubtf	1.2431962	1.271921847	1.619977752	1.149674173	1.28102922	1.085156721
Ubtfl1	-2.178146316	-2.863538267	-2.631015005	-2.744211271	-2.909036468	-2.239443642
Uncx	-1.675129422	-1.225755779	-1.277471237	-1.15272077	-1.256471929	-0.960479965
Usf1	0.198721507	0.250761657	0.066362765	0.152156168	0.414067793	0.080611531
Usp16	0.142629381	0.147542115	0.205097619	0.07744353	0.288110963	0.060034782
Usp21	1.063138088	1.051662114	1.040906209	1.024824682	1.027489857	1.065544076
Usp22	1.609033745	1.587983352	1.40452555	1.387916113	1.291792097	1.273936653
Utf1	-0.361451583	-0.551249349	-0.426130354	-0.580196648	0.391820183	-0.684181154
Vax1	-0.639276439	-0.575293194	-0.785318876	-0.635193239	-0.546012779	-0.671292353
Vax2	1.826365234	1.81163583	-0.200263369	1.896063709	-0.121875441	1.183795546
Vdr	-0.874492043	-0.835499575	-0.826724634	-0.284821002	-0.441732749	-0.28317896
Vezf1	0.134656461	0.053772724	0.341184036	0.237453262	0.227722873	0.359644217
Vgll2	-1.025179238	-0.482676895	-0.835621276	-1.001185243	-1.25130652	-0.627499959
Vps72	1.538954	1.491002042	1.461347794	1.475144295	1.425844776	1.295414623
Vsx1	-0.820377389	-0.929633513	-0.881131145	-0.761947321	-0.813501827	-0.508855478
Vsx2	-0.492930934	-0.753402084	-1.263408455	-0.933380231	-1.02882346	-0.921290802
Wbp7	1.295856781	1.080792967	1.193336114	0.93581525	1.032835201	1.108090715
Wdhd1	1.043972274	1.214200885	1.281026331	0.916486321	1.580623034	0.87881609
Wdr77	1.778937619	1.689385468	1.270408695	1.392032461	1.553929837	0.828945661
Whsc1	0.503648749	0.486227794	0.459192827	0.187394186	0.044224047	0.230964484
Wiz	-0.083808571	0.041112174	-0.115515206	-0.18418183	-0.045804555	-0.083779975
Wnt4	-0.319626359	-0.4492343	0.072693601	-0.410630739	0.528703306	-0.222865649
Wt1	-1.159246942	-1.225755779	-0.785318876	-1.778322378	-0.450446277	-2.041448727
Wwc1	-0.015795259	0.088639349	0.405486629	0.242327153	0.29799675	0.492762742
Wwtr1	1.246601025	1.389570693	0.840094277	1.256467768	0.846837135	1.528293865
Xbp1	1.132004141	1.012828419	1.152721988	1.498780207	1.263411304	1.591622191
Yaf2	1.30315187	1.311624889	1.430182664	1.538421756	1.59719095	1.625813549
Yap1	1.41772725	1.476902862	1.608478963	1.687373895	1.655817337	1.785959546
Ybx1	0.743385861	0.569715836	0.862714694	0.781037429	0.928529661	0.846838261
Ybx2	-0.56460382	-0.660275575	-1.169671468	-0.916486321	-0.350399468	-1.206237116
Yeats4	1.435045459	1.33417152	1.680929489	1.434549152	1.687379482	1.359739636
Ywhab	2.146104862	2.117899189	1.966297333	1.825733591	1.851057663	1.868616271
Yy1	0.980968123	0.827709325	0.82894269	1.038206542	0.916489355	1.016886953
Zbed4	0.777039698	0.708105576	0.426130354	0.503474563	0.930953772	0.395230649
Zbtb1	0.436670174	0.232862232	0.402062845	0.176159106	0.163346425	0.426131881
Zbtb10	-0.006317885	0.056939116	0.093290108	0.099634892	0.064780625	0.369763809
Zbtb12	-0.175418128	0.400829558	0.098048412	0.747287932	0.745209217	0.570895069
Zbtb16	-0.941027329	-0.900920707	-1.523278756	-1.321239931	-1.548721088	-1.171233112
Zbtb17	0.769604345	0.836616564	0.751460757	0.604625487	0.450446277	0.508855478
Zbtb2	0.226180589	-0.033202768	0.115515206	0.219629181	0.434785832	0.226103414
Zbtb20	-0.022114237	0.085465877	0.741054738	0.501684926	-0.408916055	0.187395056
Zbtb24	-0.161802102	-0.250761657	-0.036322993	0.017368926	-0.126648619	-0.031583644
Zbtb25	-0.210009038	-0.055355851	0.067945217	-0.003157834	0.022106662	0.047385239
Zbtb26	-0.227800904	-0.109289895	-0.148962792	-0.063198286	-0.227722873	-0.052127828
Zbtb3	-0.253809799	-0.339916136	-0.324502877	-0.209936407	-0.125057247	-0.317856808
Zbtb32	1.19695449	1.41465857	-0.184182024	-0.19221633	0.136203679	-0.042643706
Zbtb33	0.361451583	0.184401399	0.278252401	0.299646175	0.351238618	0.25861667
Zbtb34	0.398781227	0.286806626	-0.229342709	-0.139390938	0.063198495	0.018948187
Zbtb37	-1.461851828	-1.616124529	-1.110994311	-1.239376819	-1.417241625	-0.732789537
Zbtb38	-1.234746038	-0.045859008	0.43825568	0.682187797	0.34536968	0.770400993
Zbtb39	0.706495371	0.59025379	0.441731753	0.222864615	0.508854801	0.58019934
Zbtb4	-0.126692016	-0.118835965	0.602734408	0.627497047	-0.00789468	0.837858701
Zbtb40	0.455846827	0.314911938	0.213165339	0.044223901	-0.129832322	-0.107572123
Zbtb41	1.150071922	1.129983308	0.876499411	1.076695994	0.44695683	1.079511062
Zbtb42	0.066385655	-0.156336406	-0.213972859	-0.048965752	-0.316196766	0.403775597
Zbtb43	0.473425353	0.618664965	0.398643731	0.505265802	0.408916055	0.582066162
Zbtb44	0.534335286	0.614848635	0.639056022	0.720476663	0.319516875	0.557950729
Zbtb45	0.684414682	0.531148574	0.565333971	0.528701555	0.781040015	0.412349891
Zbtb46	-0.714609559	-0.827709325	-0.9212875	-0.998592806	-0.662432944	-1.096552205
Zbtb48	0.366511544	0.126799181	0.448699864	0.395228815	0.129832322	0.056871581
Zbtb49	-0.478727066	-0.431832945	-0.45219202	-0.546926458	-0.64486845	-0.770400993
Zbtb6	0.82700978	0.767078957	0.676233963	0.68417798	0.373144823	0.625581666
Zbtb7a	0.322951104	0.30331059	0.263515349	0.284821002	-0.071110791	0.281536355
Zbtb7b	0.943479865	0.829930023	0.853614561	0.537791858	0.003157845	0.741057394
Zbtb7c	0.443624732	0.675057483	0.973026444	0.572749322	-0.385013789	0.539617701
Zbtb8a	0.358083373	0.355019232	-0.221246844	0.4054862	1.306377696	0.349561027
Zbtb8b	-0.755906438	-1.225755779	-1.347978072	-0.556106553	0.023685993	-0.748333201
Zcchc4	-0.234288142	-0.240988842	-0.123465911	-0.339511394	-0.226103113	-0.32284091
Zeb1	-0.235911469	-0.190835692	-0.037902989	0.066362695	-0.239078057	0.129832495
Zeb2	-1.30315187	-1.62774418	-1.608478963	-2.047716244	-0.537793639	-1.079511062
Zfat	-0.652873853	-0.60534628	-0.606519991	-0.589550967	-0.608417389	-0.475028979
Zfhx3	0.968322198	0.792709771	1.065540256	0.714362413	0.366386	1.01425356
Zfhx4	0.072718674	-0.120427996	0.216396255	0.378223791	-0.492762087	0.094876311
Zfp1	0.393659429	0.59025379	0.582064076	0.475026774	0.867293384	0.419231012
Zfp101	0.034755071	0.011065801	0.678216162	0.357959531	0.25372286	0.117105171
Zfp105	0.769604345	0.746095134	0.496326058	0.940701877	1.110996816	-0.541442829
Zfp108	-1.159246942	-1.225755779	-0.640990626	-0.469735688	-1.151199958	-0.729701886
Zfp109	-0.222132365	-0.045859008	-0.901029161	-0.326166548	-0.418369245	-0.526891152
Zfp11	0.245664544	0.249131233	-0.206710087	-0.033163233	-0.205098082	-0.086949253
Zfp110	0.916803395	0.821071323	0.726618516	1.073894344	1.225962297	0.921290802
Zfp111	-0.46286119	-0.516662534	-0.47326212	-0.319515817	-0.627499124	-0.471500115
Zfp112	-0.06322015	-0.093401223	-0.417507401	-0.279893204	-0.670304609	-0.368919088
Zfp113	0.140236584	0.218272221	0.015789813	0.067945145	-0.327832544	-0.312051897
Zfp119a	-0.222132365	-0.093401223	-0.983176903	-0.371452314	-1.80153192	-0.514248697
Zfp119b	-0.379202576	-0.406827295	-1.528288387	-0.61602131	-0.355438065	-0.933384562
Zfp12	0.24241099	0.192445477	0.443471774	0.467974894	0.153754019	0.357961192
Zfp120	0.43320075	0.325722271	-0.172953374	-0.098048308	-0.364698897	-0.17776356
Zfp128	-0.539801885	-0.286806626	-0.420952852	-0.208322869	-0.45219304	-0.25535368
Zfp13	0.077470323	0.126799181	0.332831973	0.366384787	0.369763317	0.123466353
Zfp14	-1.094063426	-0.923589602	-1.035516546	-0.537791858	-1.019526004	-0.455691288
Zfp142	-0.47166105	-0.461495532	-0.284821303	-0.436519152	-0.296347137	-0.443473364
Zfp143	0.480497264	0.488894954	-0.0584529	-0.042643508	0.072693765	0.037903124
Zfp146	0.518029184	0.969141276	0.749373122	1.009002912	0.883456049	0.680203447
Zfp148	0.893101341	0.868324437	1.165015933	1.04090511	0.354597681	0.804764349
Zfp157	0.031594425	0.115652793	0.074276752	0.203485465	0.306256989	0.148963326
Zfp160	-0.003158927	-0.1811871	-0.20348568	-0.148962635	-0.112337232	0.171351693
Zfp161	0.698427032	0.78625425	0.386712846	0.521460423	0.51785174	0.336171208
Zfp169	-0.369890019	-0.002371197	-0.80258635	-0.514246311	-0.80258816	-0.583934999
Zfp180	0.809402143	0.859177944	-0.33700509	-0.085364112	-0.155351755	-0.091704806
Zfp182	-0.516225872	-0.356702249	-0.410631173	-0.263515071	-0.526890452	-0.271696361
Zfp184	0.211623676	0.126799181	0.152156328	0.74937233	0.475028347	0.516049732
Zfp187	1.114295425	1.099290437	1.538423381	1.770794801	1.720702922	1.925024438
Zfp189	-0.841505278	-0.575293194	-0.360484816	-0.344531086	-0.156949886	-0.366386487
Zfp191	0.257072551	0.083879462	0.369762484	0.487424445	0.489203198	0.329498799
Zfp192	0.224560862	0.392285986	0.169749219	0.570892419	-0.028424351	0.288111346
Zfp2	-0.556298948	-0.699017813	-0.494542737	-0.482102165	-0.51785174	-0.895143541
Zfp202	-0.189870377	-0.660275575	-0.385012921	-0.396935489	-0.91529257	-0.278253398
Zfp212	0.926428286	0.91997923	0.90457738	0.851349572	0.753553345	0.876502552
Zfp213	-0.168205787	-0.137961182	-0.190608663	-0.160146813	0.006315721	-0.174556736
Zfp217	1.171632883	1.214200885	1.447820323	1.707141702	1.16501856	1.668247048
Zfp219	0.779171912	0.606294072	0.867291428	0.597071404	0.998596113	0.824513561
Zfp229	-0.175418128	-0.208571217	-1.910343094	-1.281024978	0.137797366	-0.502581877
Zfp235	-0.405626485	-0.443128769	-0.319516154	-0.260247981	-0.457441576	-0.3195173
Zfp236	0.304707674	0.32156006	0.354596881	0.408914702	0.441732749	0.563486826
Zfp238	0.505440607	0.478246718	-0.018948119	-0.230963412	0.208323559	0.045804616
Zfp239	0.346326002	0.719292091	-0.209936628	0.402062421	0.180971957	-0.208323836
Zfp248	-0.558141171	-0.452730615	-0.443471774	-0.288110009	-0.587677977	-0.385014301
Zfp251	0.255440838	0.27858382	0.58955159	0.565333374	0.438256668	0.789616651
Zfp26	1.165417759	1.188374752	1.131613835	1.216036203	1.186963669	1.16812102
Zfp260	0.485816855	0.513057843	0.436519613	0.578331838	0.559793458	0.510651579
Zfp263	0.751719944	0.818866603	0.242327409	0.412347977	0.386713718	0.455691288
Zfp266	0.670534292	0.68499361	0.63519391	0.722520687	0.535972066	0.431320757
Zfp27	-0.369890019	-0.269560191	0.101221831	-0.16974904	-0.72150069	-0.314538428
Zfp275	1.39665537	1.28612761	1.14361373	1.186959739	0.90457942	0.933384562
Zfp276	-0.257072551	-0.252392741	-0.306256299	-0.265149661	-0.427859667	-0.25861667
Zfp28	-1.177893195	-0.934492944	-1.392033931	-0.448699391	-0.865002765	-0.610316403
Zfp281	0.766430654	0.729539493	0.45219202	0.514246311	1.270411559	0.94807829
Zfp282	0.0047384	-0.075950442	-0.056871377	-0.176159106	-0.528703306	-0.158548624
Zfp286	-1.422017249	-1.105057373	-0.694170307	-0.822299711	-0.943156688	-1.180637599
Zfp287	-0.706495371	-0.781968529	-0.341184036	-0.304602292	-0.678217692	-0.304603705
Zfp292	0.113965244	0.176369111	0.40377415	0.637123115	0.476794977	0.400354143
Zfp295	0.303054245	0.319896722	0.234207361	0.166546615	0.27333416	0.278253398
Zfp296	0.851644111	0.836616564	1.030156556	1.014248853	1.212759136	0.446957425
Zfp3	-0.482268957	-0.482676895	-0.278252401	-0.23582988	-0.633267804	-0.270058922
Zfp30	-0.77066395	-0.598726721	-0.35291686	-0.226102365	-0.606521359	-0.229343531
Zfp316	-0.633484796	-0.507663131	-0.37822419	-0.351237455	-0.83562316	-0.299647565
Zfp317	-0.150611299	-0.208571217	-1.169671468	-1.332582904	-1.18063603	-2.041448727
Zfp319	-0.532516605	-0.542085785	-0.331164339	-0.314536968	-0.598958725	-0.226103414
Zfp322a	1.057622835	1.201188714	0.692166511	0.990855134	1.068319521	1.003789029
Zfp324	-0.313816447	-0.269560191	-0.144175301	0.058452838	-0.376530567	-0.061616604
Zfp329	0.017374935	-0.030039609	0.434784851	0.314536968	0.189001707	0.785321691
Zfp334	-0.177824235	-0.034784469	0.232585205	0.110748172	0.036323075	0.096462417
Zfp335	0.704474029	0.426637907	0.614117175	0.197042912	0.166547167	0.505268147
Zfp341	-0.027644053	-0.002371197	-0.256983915	-0.286465121	-0.426131315	-0.037903124
Zfp35	1.017234042	0.900920707	1.134598623	1.180632121	1.177489723	1.024829438
Zfp352	-0.805039036	-0.717251584	-0.745207536	-0.914094057	-0.988292227	-1.057261965
Zfp353	-2.967008774	-2.863538267	-2.311426679	-3.034455918	-3.034465965	-3.239236583
Zfp354a	-0.347164224	-0.156336406	-0.112336979	-0.053708696	-0.301298394	-0.067945461
Zfp354b	-1.053507231	-1.225755779	-0.656554345	-0.519654384	-1.239380922	-0.665380908
Zfp354c	-0.698427032	-0.524797533	-0.235830129	-0.067945145	0.142580525	-0.13620386
Zfp358	-0.158602741	-0.232862232	-0.400352708	-0.30791049	-0.535972066	-0.356279172
Zfp362	1.01987535	0.989467126	1.105188438	0.983175865	0.593308989	1.102303263
Zfp367	0.039496696	0.258923774	-0.072693601	0.001578915	-0.056871506	-0.172953994
Zfp369	-0.014215621	-0.05218973	0.179367007	0.18257636	0.104396498	0.201874988
Zfp37	-0.125100099	-0.177974652	-0.556107141	0.003157834	0.248835413	-0.648755326
Zfp384	1.504128482	1.369306327	1.770796671	1.564469466	1.543553687	1.655819539
Zfp386	0.835909491	0.803542291	0.734849192	1.146638124	0.761949844	1.035520258
Zfp39	-0.851644111	-0.915183778	-0.232585205	-0.400352285	-0.445214132	-0.352918125
Zfp397	-0.0047384	0.033202768	0.02052734	0.117104628	-0.250463901	0.113926358
Zfp398	-0.743385861	-0.703049723	-0.749373122	-0.617928313	-0.895142351	-0.600846982
Zfp40	-1.549251764	-1.357410049	-1.720699041	-1.295408612	-1.161928726	-1.493993473
Zfp407	0.042658262	0.117244232	-0.030003872	0.072693524	0.004736777	0.007894691
Zfp408	0.13625035	0.126799181	0.388413879	0.44695535	0.326167628	0.364699382
Zfp41	0.509029163	0.531148574	0.593307651	0.704230388	0.587677977	0.142580715
Zfp410	0.368200261	0.265465754	0.327831804	0.352916487	0.321178238	0.265150891
Zfp418	-0.369890019	-0.575293194	-0.283177945	-0.18578777	0.250463901	-0.522366499
Zfp42	-1.002830794	-1.776661616	-1.665110235	0.390115616	2.10107233	-0.293050695
Zfp420	-0.390250583	-0.349976126	-0.688167162	-0.708274539	-0.787466323	-0.507061003
Zfp422	1.074265876	1.239162877	1.387917579	1.465914875	1.183793973	1.438951148
Zfp423	0.724818386	1.12701483	0.243953305	-0.42785825	0.655578495	-1.548723147
Zfp426	-0.198721507	-0.29669944	0.055289996	-0.055289938	-0.139391399	0.058453109
Zfp429	-1.159246942	-1.776661616	-1.49878179	-1.925015505	-1.486864182	-1.225963927
Zfp444	-0.012636019	0.03162115	-0.291402419	-0.195433551	-0.216396743	-0.347883945
Zfp445	1.219752172	1.227419742	1.284597558	1.430181153	1.284600455	1.498787162
Zfp446	-0.2481064	-0.324056721	-0.3145373	-0.296346156	-0.195434198	-0.480333315
Zfp449	0.117145142	0.400829558	0.088533898	0.37652932	0.261882046	0.315367699
Zfp454	-1.292234736	-1.776661616	-0.457440545	-0.234207114	0.263515943	-0.467977066
Zfp455	-2.178146316	-1.776661616	-3.239224972	-2.17739301	-2.440881134	-2.744224006
Zfp458	-0.812684521	-0.482676895	-0.393523699	-0.06478041	-0.611265511	-0.445214724
Zfp46	0.125100099	0.145944385	0.047385069	0.094875871	-0.063198495	0.099635354
Zfp467	-1.246601025	-1.30425417	-0.46094651	-0.680200291	-0.70625337	-0.637126071
Zfp472	0.648976762	0.681011179	0.363012005	0.268420955	0.610315592	-0.075860359
Zfp473	0.123508495	0.218272221	0.34453145	0.304602292	1.408741284	0.034743212
Zfp498	1.096926486	1.115237977	1.199759711	1.128637822	0.988292227	1.071106002
Zfp507	0.498282749	0.520273881	0.541440888	0.574608185	0.534152256	0.297997146
Zfp51	0.349680341	0.192445477	-0.161746314	0.133016891	0.265150539	0.307911919
Zfp512	1.409223996	1.483915964	1.465916423	1.597185661	1.489231618	1.720705209
Zfp513	0.629635381	0.656357858	0.258615743	0.445212658	0.585805082	0.589553703
Zfp516	0.586005811	0.609140686	0.574608792	0.676233249	0.014210752	0.534152966
Zfp52	-0.654826087	-0.789477941	-1.344099968	-0.640989949	-0.211551187	-0.006315729
Zfp521	-1.187370388	-1.077979558	-1.206232792	-1.513370122	-0.459193863	-0.656556698
Zfp523	-0.121917202	-0.125205917	0.105983868	-0.110748172	-0.243953855	-0.160147556
Zfp524	0.633484796	0.737792299	0.646808787	0.778902437	-0.085364394	0.587678758
Zfp526	-0.397072815	-0.370202898	-0.897492159	-1.046324929	-0.897494183	-1.027491223
Zfp53	-0.309672941	-0.309934885	-0.260248255	-0.179366817	-0.026844833	-0.064780711
Zfp532	1.340704076	1.326581724	1.30453647	1.396172341	1.277474118	1.140602564
Zfp536	-1.647224745	-2.443782896	-0.529609185	-0.650698962	-0.711317562	-1.071106002
Zfp54	-0.429736488	-0.545745764	-0.71843638	-0.582063461	-0.640992072	-0.4998992
Zfp541	-0.580397376	-0.575293194	-0.70019837	-0.804760615	-0.658512357	-0.554269408
Zfp551	-0.56460382	-1.020738035	-0.125056965	-0.069527764	-0.525079314	-0.060034782
Zfp553	0.182639526	0.262193376	-0.185787966	-0.156949366	-0.003157845	-0.161746894
Zfp560	-0.085393645	-0.141153391	0.166546791	0.289755671	0.053708874	0.112337382
Zfp563	-0.460228176	-0.482676895	-0.552429561	-0.363011622	-1.090835449	-0.395230649
Zfp566	0.591632576	0.656357858	0.743129548	0.336169648	1.093688669	-0.102809287
Zfp568	-0.291502926	-0.304965418	0.148962792	-0.07744353	0.359643739	-0.096462417
Zfp57	1.728191975	1.639585476	1.817548516	1.443367538	1.125676606	1.291793815
Zfp574	0.672509321	0.580888319	0.475027276	0.396935489	0.567186334	0.356279172
Zfp575	0.12987681	0.126799181	-0.587676652	-0.299646175	-0.546012779	-0.635196187
Zfp579	0.314645787	0.192445477	0.090119075	0.034743051	0.164946587	0.279894502
Zfp58	0.092529167	0.079914331	-0.363012005	0.042643508	-0.231774878	-0.044224106
Zfp580	0.492930934	0.622490233	-0.329497618	-0.289755671	-0.311223065	-0.167347838
Zfp583	-0.755906438	-1.225755779	-2.506495732	-0.846834331	-0.755647512	-1.930008598
Zfp59	-0.344650283	-0.341590412	-0.05054666	0.227722119	-0.079027506	-0.012631708
Zfp592	0.273427819	0.210186679	0.112336979	0.015789796	0.018948161	0.2196302
Zfp595	-0.211623676	-0.244243872	-0.347882698	-0.125056833	-0.321178238	-0.390117427
Zfp597	-0.641211711	-0.592133022	-0.561637552	-0.439992592	-0.483876349	-0.405488082
Zfp599	-0.379202576	-0.482676895	-0.433051386	-0.445212658	-0.404631155	-0.543269748
Zfp60	-0.261971781	-0.226371909	-0.279893499	0.294697348	-0.252093049	-0.192217222
Zfp605	-1.198562467	-1.225755779	-0.714363167	-0.614116526	-0.508854801	-0.525080012
Zfp606	-0.787736152	-0.63788265	-0.567185055	-0.487424445	-0.346207373	-0.429589858
Zfp61	0.324614802	0.218272221	0.730727716	0.602733772	0.256984494	0.604628293
Zfp612	-0.645089417	-0.532057593	0.075860087	0.025265298	-0.341184805	-0.342858496
Zfp617	0.881435057	1.018094492	0.804761465	1.001185243	0.80258816	0.853617621
Zfp618	-0.680435617	-0.82549266	-0.822300579	-0.890450409	-0.221247343	-0.983180427
Zfp619	-0.457598321	-0.406827295	-1.190142556	-0.726617748	-0.878814922	-0.688169629
Zfp62	0.327944877	0.390580686	0.187394384	0.344531086	0.516049046	0.011052676
Zfp623	1.046686923	1.080792967	1.137593471	1.093685048	1.060013246	0.940706243
Zfp626	-1.08269904	-1.225755779	-1.211120704	-1.051775408	-2.08037342	-0.748333201
Zfp628	0.620051991	0.426637907	-0.048965804	-0.004736761	0.00789468	0.006315729
Zfp629	-0.407340735	-0.532057593	-0.732786911	-0.11233686	-0.3046033	-0.21639703
Zfp637	1.085527112	1.177318852	1.263408455	1.277469888	0.860434978	1.0908369
Zfp639	1.111377505	1.214200885	0.935816238	1.155778018	1.288188015	1.20949255
Zfp64	0.344650283	0.382070909	0.12983203	0.309565841	0.245580395	0.088534216
Zfp644	0.291502926	0.298351013	0.322839753	0.331163989	0.480332676	0.414068344
Zfp646	-0.011056449	0.069610651	-0.164946215	-0.163345885	0.031583602	-0.12824048
Zfp647	0.623878527	0.767078957	0.516047882	0.652648058	0.817894276	0.184182684
Zfp651	-0.218087746	-0.216653999	-0.250463337	-0.492760455	-0.344532227	-0.374837661
Zfp652	-0.424549649	-0.351656177	-0.237453513	-0.374835921	-0.229343227	-0.381617743
Zfp653	-0.141831693	-0.156336406	-0.052127642	-0.039483036	0.094876185	-0.080611531
Zfp654	0.208394942	0.218272221	-0.083779674	-0.075860007	0.09725543	0.098048763
Zfp655	0.978426532	1.058517449	0.429588319	0.7369138	0.766168123	0.781041054
Zfp658	-0.549865824	-0.482676895	-0.747288721	-0.332831622	-0.265150539	-0.496327837
Zfp661	-0.074302371	-0.045859008	-0.268421238	-0.190608462	-0.077443786	0.062407572
Zfp664	0.829228601	0.979254156	0.648753	0.686170854	0.714364778	0.793926107
Zfp667	0.403913416	0.59025379	-0.001578917	0.291402111	0.079027506	0.062407572
Zfp668	-0.139439163	-0.258923774	-0.376529718	-0.386712437	-0.464459151	-0.39864516
Zfp672	0.145821039	-0.093401223	0.637123788	0.2716951	-0.347883483	0.371454038
Zfp677	-1.356262823	-1.776661616	-0.757743262	-0.014210705	-0.14577109	-0.357961192
Zfp68	-0.339628853	-0.30827756	-0.263515349	-0.203485465	-0.410632099	-0.193825591
Zfp687	0.571089929	0.400829558	0.764055574	0.334500173	0.824512465	0.532334906
Zfp688	0.84487532	0.886836739	0.993428852	1.062770405	0.85588493	1.13460269
Zfp689	-0.163402397	-0.291749501	-0.396935908	-0.381615972	-0.554268671	-0.534152966
Zfp69	-0.11476011	-0.156336406	-0.339511752	-0.18257636	-0.099635222	-0.466217702
Zfp691	0.749631588	0.815566886	0.439993057	0.337840053	0.229343227	0.134610515
Zfp697	-0.351358972	-0.558613288	-0.356277895	-0.652648058	-0.189001707	-0.011052676
Zfp7	0.798522702	0.871772949	0.512447479	0.985729214	1.03015888	0.658513232
Zfp707	0.041077428	-0.107699864	0.011052636	0.039483036	-0.110748539	-0.227723176
Zfp708	-1.263844218	-0.868324437	-1.155779239	-0.93581525	-1.196544489	-1.270413248
Zfp709	-1.626368479	-1.483915964	-0.625579424	-0.658510176	-1.533339813	-0.700200879
Zfp710	0.239972495	0.386322337	0.15055937	-0.026844745	0.376530567	-0.085364508
Zfp711	-0.726869134	-0.803542291	-0.978089178	-1.443367538	-1.475149179	-0.548761345
Zfp715	-0.056890993	-0.1363656	0.085364202	0.118694465	0.113926207	0.086949253
Zfp719	-0.093322285	-0.131580901	-0.074276752	0.023685914	0.083779863	0.025265415
Zfp735	-2.967008774	-2.089656133	-2.584969334	-2.909026836	-2.744220358	-2.47237559
Zfp74	0.441884111	0.478246718	0.820094529	0.945610889	0.851352391	0.897495376
Zfp740	1.099798486	1.038096141	0.938256776	0.84009339	0.996010308	0.874193659
Zfp746	0.722770655	0.638849622	0.911707934	0.828941814	0.878814922	0.96297792
Zfp748	0.201943893	0.168348068	0.029214071	0.083779586	0.393524586	-0.243954179
Zfp758	0.181033968	-0.002371197	-0.516047882	-0.093290009	0.182576965	-0.022106692
Zfp759	-0.237535413	-0.244243872	-0.296346469	-0.045804403	-0.597073381	-0.373145319
Zfp760	0.730979752	0.808993664	-0.086948942	0.589550967	0.548760616	0.585805861
Zfp763	-0.071135158	-0.02055179	-0.026844773	0.142580053	0.055290121	-0.041063412
Zfp764	0.359766973	0.478246718	0.192216533	0.738982307	0.616976576	0.498112731
Zfp768	0.251364494	0.508561231	-0.317025753	0.363011622	0.037903074	0.445214724
Zfp770	0.121917202	0.300003393	0.412348413	0.393523283	0.690167024	0.381617743
Zfp771	-0.04582025	-0.179580646	0.145770761	0.06478041	0.017368983	0
Zfp772	-0.95582794	-0.947970438	-1.225959532	-0.909325027	-1.006393576	-0.72662112
Zfp773	-1.08269904	-1.483915964	-1.073895478	-0.855882096	-0.930953772	-0.94193139
Zfp775	-0.980968123	0.192445477	-0.994717636	0.085364112	0.118694858	0.352918125
Zfp777	1.041265229	0.969141276	0.410631173	0.200263158	0.075860258	0.175358274
Zfp78	-0.730979752	-0.627284535	-0.583932906	-0.341183676	-0.600846183	-0.205098354
Zfp786	-1.08269904	-1.225755779	-1.51337172	-1.102298148	-0.998596113	-0.918888063
Zfp787	-0.321288291	-0.426637907	-0.293049645	-0.294697348	-0.462702643	-0.294698716
Zfp788	-0.337956934	-0.300829886	-0.545096513	-0.321177174	-0.434785832	-0.261882394
Zfp790	0.397072815	0.338242803	0.381616375	0.580196648	0.216396743	0.556109134
Zfp799	0.071135158	0.13955711	-0.091704477	0.266784954	0.131424661	-0.001578922
Zfp800	-0.214854599	-0.133175465	-0.240702148	-0.061616318	-0.414067793	0.003157849
Zfp809	0.500069828	0.630167973	0.985730255	0.510649209	0.686173126	0.427860235
Zfp81	-0.415929929	-0.433567183	-0.395229233	-0.2716951	-0.331165086	-0.351239085
Zfp810	0.197111082	-0.002371197	0.482102674	0.489201578	0.027634584	0.597074174
Zfp811	-1.053507231	-1.020738035	-1.559177229	-0.809122213	-0.98317912	-0.557950729
Zfp819	-0.451474134	-0.324056721	-0.105983868	-0.745206749	0.73691624	-1.745211103
Zfp82	-0.440144815	-0.336570406	-0.156949532	-0.133016891	-0.10757198	-0.184182684
Zfp820	-0.10760884	0.02055179	-0.539615766	-0.278252107	-0.559793458	-0.419231012
Zfp821	-0.231043318	-0.269560191	0.433051386	0.239077265	0.25535334	0.200264087
Zfp825	0.639276439	0.525703537	1.054513418	1.165014703	0.993431092	0.980633408
Zfp827	-0.491150109	-0.522082072	-0.14736659	-0.25861547	-0.639057463	-0.424404789
Zfp84	0.205168359	0.205341906	0.082195356	0.286465121	0.047385176	0.067945461
Zfp846	-0.123508495	-0.077535853	-0.205097619	-0.072693524	-0.041063357	-0.263516294
Zfp865	-0.155404988	-0.218272221	-0.322839753	-0.261881179	-0.436520598	-0.213166103
Zfp866	0.578531921	0.426637907	0.72867159	0.621749026	0.473263187	0.610316403
Zfp867	-0.369890019	-0.406827295	-0.136203372	-0.101221725	-0.390968405	-0.253723197
Zfp868	0.438406839	0.192445477	0.168147791	0.255352495	-0.019737768	0.12824048
Zfp869	0.49471331	0.426637907	-0.160146982	0.131424226	-0.162546501	-0.117105171
Zfp87	0.309672941	0.355019232	0.3833141	0.450444785	0.499898536	0.460948162
Zfp870	-0.301401636	-0.045859008	-0.602734408	-0.301297397	-0.231774878	-0.363013306
Zfp871	1.206648835	1.194757467	1.400337571	1.383822961	1.035518881	1.434555809
Zfp873	-0.393659429	-0.660275575	-0.41578652	-0.393523283	-0.840096172	-0.327832979
Zfp874a	-1.198562467	-1.225755779	-1.665110235	-1.412974117	-1.282812809	-1.950436225
Zfp874b	-0.334615899	-0.482676895	-0.268421238	-0.383313695	-0.76828234	-0.396937331
Zfp879	-2.525579636	-2.089656133	-1.247878415	-1.649692094	-2.258847065	-2.425997497
Zfp882	-1.972377603	-2.089656133	-0.042643553	-0.219629181	0.061616522	-0.43478641
Zfp9	-0.276707452	-0.482676895	-1.106636438	-0.309565841	-0.019737768	-0.248835744
Zfp90	-0.144225028	-0.156336406	0.58019726	0.595188168	0.407201206	0.342858496
Zfp92	-0.755906438	-0.868324437	-0.901029161	-1.049046304	-1.142107391	-1.113915218
Zfp93	-0.179428872	-0.238549229	0.045804452	0.252092214	-0.133017331	-0.08219565
Zfp930	0.897801713	0.910409063	0.3145373	0.610313571	0.537793639	0.439994634
Zfp931	0.907261964	1.023388655	-0.302949754	0.136203228	-0.033163343	-0.118695016
Zfp934	-0.308017017	-0.789477941	-0.145770761	-0.395228815	0.14577109	-0.198653701
Zfp935	-0.279990037	-0.269560191	-0.478562005	-0.150559211	-0.152955297	-0.247207908
Zfp936	-1.972377603	-2.089656133	-2.060517984	-1.70047902	1.328787457	-1.472832094
Zfp937	-0.072718674	0.126799181	0.029214071	0.332831622	-0.192216967	-0.145771284
Zfp938	0.276707452	0.314911938	-0.482102674	-0.256983643	-0.120284999	0.256984836
Zfp939	-0.2701511	-0.406827295	-0.009473638	-0.036322955	-0.383314964	0.015789869
Zfp94	-0.11476011	-0.269560191	-0.192216533	-0.200263158	-0.637125224	-0.281536355
Zfp940	-0.687406043	-0.753402084	-0.140985467	-0.023685914	0.160147343	-0.245580721
Zfp941	-0.700439875	-1.555777176	-0.085364202	-0.011052625	-0.090119279	-0.386714232
Zfp942	-0.789886166	-0.688986821	-1.332584312	-0.789612986	-0.738984754	-0.537794354
Zfp943	-0.288209686	-0.220700615	-0.357959909	-0.248834589	-0.635195342	-0.234208201
Zfp944	-0.469898201	-0.343265636	-0.704231132	-0.366384787	-0.433052363	-0.344532685
Zfp945	-0.604834667	-0.504074772	-0.255352764	-0.322839412	-0.134610336	0.133017508
Zfp946	0.299749843	0.426637907	0.390116028	0.224483198	0.580198569	-0.452193641
Zfp948	0.037916062	0.037948134	-0.187394384	-0.080611157	-0.160147343	-0.020527414
Zfp949	-0.047401413	-0.018970687	0.195433757	0.633265707	-0.061616522	0.487426707
Zfp952	-0.08143135	-0.269560191	-0.33700509	-0.158547888	-0.420953801	-0.101222194
Zfp953	0.155404988	0.168348068	0.374836317	0.563484212	0.688168714	0.315367699
Zfp954	0.386846227	0.355019232	0.494542737	0.635193239	0.052127759	0.616024168
Zfp955a	1.137985839	1.064037368	1.085152832	1.085151686	1.049049778	0.858158892
Zfp956	-0.001579461	-0.156336406	0.091704477	0.137796909	0.039483167	0.092497595
Zfp958	0.546199873	0.681011179	0.417507401	0.734848416	0.840096172	0.664397911
Zfp959	0.092529167	-0.093401223	0.546927036	0.351237455	0.410632099	0.390117427
Zfp961	0.085393645	0.05218973	-0.007894662	0.071110556	0.025265382	-0.218013333
Zfpm1	-0.289855917	-0.244243872	-0.726618516	-0.422676989	-0.256984494	-0.148963326
Zfpm2	-0.572947474	-0.450981775	-0.15055937	-1.196540527	-0.585805082	-1.174356497
Zfx	0.128284252	0.383770656	0.21155071	0.306255975	0.467976443	0.405488082
Zfy2	-0.828118685	-0.753402084	-0.795002907	-1.143612523	-1.383827543	-1.130129235
Zglp1	-0.393659429	-0.575293194	-0.591428586	-0.741053956	-0.262698908	-0.748333201
Zhx1	0.083808571	0.134770363	0.110748289	0.195433551	-0.136203679	0.137797549
Zhx2	0.053727277	-0.045859008	0.351237826	-0.324502535	-0.70423272	-0.422678951
Zhx3	-0.403913416	-0.437039541	-0.480331593	-0.483874746	-0.617930359	-0.388415271
Zic1	1.120159657	1.132961672	-2.161105229	0.791765881	-0.642929063	0.975558208
Zic2	0.824794988	0.737792299	-0.579264604	0.883453124	0.231774878	-0.104396637
Zic3	0.390250583	0.577156248	1.332584312	0.67030239	1.569812399	0.473263816
Zic4	-0.945938039	-1.225755779	-1.35187639	-0.967987307	-1.347981111	-0.826727597
Zic5	0.996351595	1.361354309	0.608416017	1.219330324	1.206235513	0.960479965
Zik1	-0.058473061	-0.061689773	-0.391819299	-0.189001082	-0.213165819	-0.469737867
Zim1	-1.388396286	-1.225755779	-1.631693025	-1.076695994	-2.289639788	-1.425846672
Zkscan1	0.09808223	0.206956295	0.134610032	0.274972138	-0.270058563	0.11551562
Zkscan14	0.29809886	0.405969594	0.20348568	0.347882331	-0.117105016	0.337841621
Zkscan16	-0.304707674	-0.660275575	-0.523268702	-0.595188168	-0.534152256	-0.695175734
Zkscan17	1.317951986	1.447312949	1.793686553	1.40873662	1.351879439	1.328789223
Zkscan3	0.635412995	0.643693388	0.846835225	0.826723761	0.680202543	0.983180427
Zkscan4	-0.828118685	-1.020738035	-0.326166893	-0.243953047	-0.746249411	-0.629420544
Zkscan5	-0.239159978	-0.200501898	-0.077443612	-0.161746143	-0.115515466	-0.126648788
Zkscan6	0.086978931	-0.023714151	0.393523699	0.160146813	-0.240702691	-0.079027612
Zmiz1	-0.13306291	-0.115652793	0.176159292	-0.205097403	-0.094876185	0.012631708
Zmiz2	1.025179238	1.023388655	1.564471118	0.881130215	0.849092616	1.046329784
Zmym3	0.376659587	0.263829216	0.347882698	0.243953047	0.123466189	0.247207908
Znf512b	0.064802822	0.104520607	-0.060034567	-0.276611753	-0.28646607	-0.139391585
Zscan10	0.426277331	0.400829558	0.061616383	-0.273333255	1.741643999	-0.556109134
Zscan12	0.126692016	0.028458143	-0.109159877	0.03000384	-0.064780625	-0.036323123
Zscan2	-1.388396286	-0.575293194	-0.475910405	-0.565333374	-1.06693007	-0.587678758
Zscan20	-0.275067269	-0.156336406	-0.349559774	-0.352916487	-0.339512518	-0.379921102
Zscan21	0.662659929	0.713179405	0.89045135	0.85361366	0.890453358	0.849093745
Zscan22	0.536155719	0.558613288	0.391819299	0.585803142	0.431320184	0.344532685
Zscan29	0.04582025	-0.093401223	-0.532332998	-0.730726944	-0.857020792	-0.954260929
Zscan5b	-0.719704678	-0.753402084	-1.183791303	-1.168115599	-1.102301798	-1.454556269
Zxdb	-0.075886252	0.096576965	-0.514246854	-0.136203228	-0.407201206	0.274973414
Zxdc	0.079054586	-0.025295418	-0.071110631	-0.037902949	-0.206710553	0.001578922
Zyx	0.457598321	0.433567183	-0.075860087	0.09170438	0.530517885	0.321178665
Zzz3	1.02252373	1.028711355	0.48564935	0.664394828	1.01162578	0.612216792

